Bootstrapping holographic defect correlators in $\mathcal{N}=4$ super Yang-Mills

We study two-point functions of single-trace half-BPS operators in the presence of a supersymmetric Wilson line in $\mathcal{N}=4$ SYM. We use inversion formula technology in order to reconstruct the CFT data starting from a single discontinuity of the correlator. In the planar strong coupling limit only a finite number of conformal blocks contributes to the discontinuity, which allows us to obtain elegant closed-form expressions for two-point functions of single-trace operators $\mathcal{O}_J$ of weight $J=2,3,4$. Our final result passes a number of non-trivial consistency checks: it has the correct discontinuity, it satisfies the superconformal Ward identities, it has a sensible expansion in both defect and bulk OPEs, and is consistent with available results coming from localization. The method is completely algorithmic and can be implemented to calculate correlators of arbitrary weight.

==> ancillary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    169102,       4772]
NotebookOptionsPosition[    163867,       4685]
NotebookOutlinePosition[    164201,       4700]
CellTagsIndexPosition[    164158,       4697]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Bootstrapping holographic defect correlators in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "4"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "47136019-1d35-415b-96e7-5a955ddffbb4"],
 " SYM"
}], "Title",
 CellChangeTimes->{{3.855718377733089*^9, 
  3.855718414465363*^9}},ExpressionUUID->"c38b7e43-3bb6-4b48-b50a-\
27ea3d92a330"],

Cell["Ancillary notebook", "Subtitle",
 CellChangeTimes->{{3.8557183972335453`*^9, 
  3.855718399634691*^9}},ExpressionUUID->"15a85262-c503-4fe6-9cf2-\
895af41e15cb"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", 
   RowBox[{
    SubscriptBox["\[ScriptCapitalO]", "2"], 
    SubscriptBox["\[ScriptCapitalO]", "2"]}], "\[RightAngleBracket]"}], 
  TraditionalForm]],ExpressionUUID->"9693ad6e-8f7d-4e91-910d-16f24d7699fa"]], \
"Section",
 CellChangeTimes->{{3.855718807694029*^9, 
  3.8557188194615593`*^9}},ExpressionUUID->"305b6ee7-315e-4167-8e9e-\
34db6836591f"],

Cell[CellGroupData[{

Cell["Correlator", "Subsection",
 CellChangeTimes->{{3.855720599793489*^9, 
  3.8557206010181837`*^9}},ExpressionUUID->"ec4408b6-a595-4c44-ab7f-\
e70b1ca911ed"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F0", "[", "2", "]"}], "[", 
   RowBox[{"z_", ",", "zb_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SqrtBox["\[Lambda]"], 
     RowBox[{"2", 
      SuperscriptBox["Nc", "2"]}]]}], 
   FractionBox[
    RowBox[{"z", " ", "zb"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", "zb"}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"z", " ", "zb"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"z", " ", "zb"}]}], ")"}], "2"]], "+", 
     FractionBox[
      RowBox[{"2", "z", " ", "zb", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"z", " ", "zb"}], "]"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"z", " ", "zb"}]}], ")"}], "3"]]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", "2", "]"}], "[", 
   RowBox[{"z_", ",", "zb_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    SqrtBox["\[Lambda]"], 
    SuperscriptBox["Nc", "2"]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SqrtBox[
        RowBox[{"z", " ", "zb"}]]}], "]"}], "+", 
     FractionBox[
      RowBox[{"z", " ", "zb"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"z", " ", "zb"}]}], ")"}], "2"]], "+", 
     FractionBox[
      RowBox[{"z", " ", "zb", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", "z", " ", "zb"}], "-", 
         RowBox[{"2", 
          SuperscriptBox["z", "2"], 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["z", "3"], 
          SuperscriptBox["zb", "3"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"z", "+", "zb"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"z", " ", "zb"}], "+", 
            RowBox[{
             SuperscriptBox["z", "2"], 
             SuperscriptBox["zb", "2"]}]}], ")"}]}]}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"z", " ", "zb"}], "]"}]}], 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "-", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "zb"}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"z", " ", "zb"}]}], ")"}], "3"]}]]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2", "[", "2", "]"}], "[", 
   RowBox[{"z_", ",", "zb_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    SqrtBox["\[Lambda]"], 
    RowBox[{"8", 
     SuperscriptBox["Nc", "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "-", 
     FractionBox[
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"z", "+", "zb"}], ")"}]}], 
      SqrtBox[
       RowBox[{"z", " ", "zb"}]]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"z", "+", "zb"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"z", " ", "zb"}]}], ")"}]}], "-", 
       RowBox[{"4", "z", " ", "zb"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"z", " ", "zb"}]}], ")"}], "2"]], "+", 
     FractionBox[
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"z", "+", "zb"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"z", " ", "zb"}]}], ")"}]}], "-", 
         RowBox[{"4", "z", " ", "zb"}]}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         SqrtBox[
          RowBox[{"z", " ", "zb"}]]}], "]"}]}], 
      RowBox[{"z", " ", "zb"}]], "+", 
     FractionBox[
      RowBox[{"z", " ", "zb", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"z", "+", "zb"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"2", " ", "z", " ", "zb"}], "+", 
            RowBox[{
             SuperscriptBox["z", "2"], 
             SuperscriptBox["zb", "2"]}]}], ")"}]}], "-", "6", "+", 
         RowBox[{"6", "z", " ", "zb"}], "-", 
         RowBox[{"4", 
          SuperscriptBox["z", "2"], 
          SuperscriptBox["zb", "2"]}]}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"z", " ", "zb"}], "]"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"z", " ", "zb"}]}], ")"}], "3"]]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.855718531743497*^9, 3.855718797770852*^9}},
 CellLabel->
  "In[407]:=",ExpressionUUID->"d090d090-ce5f-4f4f-b9e4-6a06a0cd5717"],

Cell[BoxData[
 RowBox[{
  RowBox[{"corr", "[", 
   RowBox[{"2", ",", "2"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Sigma]", "2"], 
    RowBox[{
     RowBox[{"F0", "[", "2", "]"}], "[", 
     RowBox[{"z", ",", "zb"}], "]"}]}], "+", 
   RowBox[{"\[Sigma]", " ", 
    RowBox[{
     RowBox[{"F1", "[", "2", "]"}], "[", 
     RowBox[{"z", ",", "zb"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"F2", "[", "2", "]"}], "[", 
    RowBox[{"z", ",", "zb"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8557207011034107`*^9, 3.8557207055856457`*^9}, {
  3.855720746440439*^9, 3.855720761223075*^9}},
 CellLabel->
  "In[410]:=",ExpressionUUID->"da559696-3b0f-420c-a11f-b06c7df8a53e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Superblocks", "Subsection",
 CellChangeTimes->{{3.856357963191523*^9, 
  3.856357964666697*^9}},ExpressionUUID->"3721654f-820b-4beb-ba90-\
9528986a4ce3"],

Cell[CellGroupData[{

Cell["Bulk channel", "Subsubsection",
 CellChangeTimes->{{3.855720908544982*^9, 
  3.855720910011084*^9}},ExpressionUUID->"33b14334-d6f0-447d-af1e-\
77dc1657db68"],

Cell["Spacetime blocks:", "Text",
 CellChangeTimes->{{3.856340941910307*^9, 
  3.8563409439004107`*^9}},ExpressionUUID->"18a5f422-ded9-49d7-b189-\
7f3664af1482"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"BulkF`rr", "[", 
   RowBox[{
   "n_", ",", "\[CapitalDelta]_", ",", "l_", ",", "p_", ",", "a_", ",", 
    "d_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[CapitalDelta]\[CapitalDelta]", ",", "ll"}], "}"}], ",", 
    RowBox[{
     RowBox[{"Factor", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["\[CapitalDelta]\[CapitalDelta]", "2"], "-", 
           FractionBox["1", "2"]}], ",", "n"}], "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["\[CapitalDelta]\[CapitalDelta]", "2"], "-", 
           FractionBox["p", "2"]}], ",", "n"}], "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"\[CapitalDelta]\[CapitalDelta]", "+", "ll"}], "2"], "+", 
           "a"}], ",", "n"}], "]"}]}], 
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"\[CapitalDelta]\[CapitalDelta]", "-", 
           FractionBox["d", "2"], "+", "1"}], ",", "n"}], "]"}], 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"\[CapitalDelta]\[CapitalDelta]", "+", "ll"}], "2"], "+", 
           
           FractionBox["1", "2"]}], ",", "n"}], "]"}]}]], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "\[CapitalDelta]\[CapitalDelta]", "\[Rule]", "\[CapitalDelta]"}], ",", 
       
       RowBox[{"ll", "\[Rule]", "l"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BulkF`rr1", "[", 
   RowBox[{
   "m_", ",", "\[CapitalDelta]_", ",", "l_", ",", "p_", ",", "a_", ",", 
    "d_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[CapitalDelta]\[CapitalDelta]", ",", "ll"}], "}"}], ",", 
    RowBox[{
     RowBox[{"Factor", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["ll", "2"]}], ",", "m"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "-", 
           FractionBox["ll", "2"], "-", 
           FractionBox["p", "2"]}], ",", "m"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "a", "-", 
           FractionBox["ll", "2"], "-", 
           FractionBox["\[CapitalDelta]\[CapitalDelta]", "2"]}], ",", "m"}], 
         "]"}]}], 
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"2", "-", 
           FractionBox["d", "2"], "-", "ll"}], ",", "m"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["3", "2"], "-", 
           FractionBox["ll", "2"], "-", 
           FractionBox["\[CapitalDelta]\[CapitalDelta]", "2"]}], ",", "m"}], 
         "]"}]}]], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "\[CapitalDelta]\[CapitalDelta]", "\[Rule]", "\[CapitalDelta]"}], ",", 
       
       RowBox[{"ll", "\[Rule]", "l"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BulkF`term", "[", 
   RowBox[{
   "m_", ",", "n_", ",", "x1_", ",", "x2_", ",", "\[CapitalDelta]_", ",", 
    "l_", ",", "p_", ",", "a_", ",", "d_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[CapitalDelta]\[CapitalDelta]", ",", "ll"}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"BulkF`rr", "[", 
         RowBox[{
         "n", ",", "\[CapitalDelta]\[CapitalDelta]", ",", "ll", ",", "p", ",",
           "a", ",", "d"}], "]"}], 
        RowBox[{"BulkF`rr1", "[", 
         RowBox[{
         "m", ",", "\[CapitalDelta]\[CapitalDelta]", ",", "ll", ",", "p", ",",
           "a", ",", "d"}], "]"}], 
        FractionBox[
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{"\[CapitalDelta]\[CapitalDelta]", "+", "ll"}], "2"], "-",
             "a"}], ",", 
           RowBox[{"n", "-", "m"}]}], "]"}], 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{"\[CapitalDelta]\[CapitalDelta]", "+", "ll"}], "2"], "-", 
            FractionBox["1", "2"]}], ",", 
           RowBox[{"n", "-", "m"}]}], "]"}]], 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "n"}], ",", 
            RowBox[{"-", "m"}], ",", 
            RowBox[{
             FractionBox["1", "2"], "-", "a"}], ",", 
            RowBox[{
             FractionBox[
              RowBox[{"\[CapitalDelta]\[CapitalDelta]", "-", "ll"}], "2"], 
             "-", 
             FractionBox["d", "2"], "-", "a", "+", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"\[CapitalDelta]\[CapitalDelta]", "+", "ll"}], "2"]}], 
             "-", "a", "+", "1", "-", "n"}], ",", 
            RowBox[{
             FractionBox[
              RowBox[{"\[CapitalDelta]\[CapitalDelta]", "+", "ll"}], "2"], 
             "-", "a", "-", "m"}], ",", 
            RowBox[{
             FractionBox[
              RowBox[{"\[CapitalDelta]\[CapitalDelta]", "-", "ll"}], "2"], 
             "-", 
             FractionBox["d", "2"], "+", 
             FractionBox["3", "2"]}]}], "}"}], ",", "1"}], "]"}], 
        FractionBox[
         SuperscriptBox["4", 
          RowBox[{"m", "-", "n"}]], 
         RowBox[{
          RowBox[{"n", "!"}], 
          RowBox[{"m", "!"}]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "x1"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", "x2"}], ")"}]}], ")"}], 
         RowBox[{
          FractionBox[
           RowBox[{"\[CapitalDelta]", "-", "l"}], "2"], "+", "m", "+", "n"}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "x2"}]}], ")"}], 
         RowBox[{"l", "-", 
          RowBox[{"2", "m"}]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x1", " ", "x2"}], ")"}], 
         FractionBox["a", "2"]], 
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"\[CapitalDelta]\[CapitalDelta]", "+", "ll"}], "2"], "+", 
           "a", "-", "m", "+", "n"}], ",", 
          RowBox[{
           FractionBox[
            RowBox[{"\[CapitalDelta]\[CapitalDelta]", "+", "ll"}], "2"], "-", 
           "m", "+", "n"}], ",", 
          RowBox[{"\[CapitalDelta]\[CapitalDelta]", "+", "ll", "-", 
           RowBox[{"2", "m"}], "+", 
           RowBox[{"2", "n"}]}], ",", 
          RowBox[{"1", "-", 
           RowBox[{"x1", " ", "x2"}]}]}], "]"}]}], "]"}], "/.", 
      RowBox[{"ll", "\[Rule]", "l"}]}], "/.", 
     RowBox[{
     "\[CapitalDelta]\[CapitalDelta]", "\[Rule]", "\[CapitalDelta]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BulkF`pure", "[", 
   RowBox[{
   "x1_", ",", "x2_", ",", "\[CapitalDelta]_", ",", "l_", ",", "p_", ",", 
    "a_", ",", "d_", ",", "mmax_", ",", "nmax_"}], "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"m", ",", "n"}], "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"BulkF`term", "[", 
       RowBox[{
       "m", ",", "n", ",", "x1", ",", "x2", ",", "\[CapitalDelta]", ",", "l", 
        ",", "p", ",", "a", ",", "d"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "0", ",", "mmax"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "nmax"}], "}"}]}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"BulkST", "[", "max_", "]"}], "[", 
    RowBox[{"0", ",", "0"}], "]"}], "[", 
   RowBox[{"z1_", ",", "z2_"}], "]"}], ":=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"BulkST", "[", "max_", "]"}], "[", 
    RowBox[{"\[CapitalDelta]_", ",", "0"}], "]"}], "[", 
   RowBox[{"z1_", ",", "z2_"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"/;", 
    RowBox[{"\[CapitalDelta]", "\[GreaterEqual]", "1"}]}], "*)"}], ":=", 
  RowBox[{"BulkF`pure", "[", 
   RowBox[{
   "z1", ",", "z2", ",", "\[CapitalDelta]", ",", "0", ",", "1", ",", "0", ",",
     "4", ",", "0", ",", "max"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"BulkST", "[", "max_", "]"}], "[", 
    RowBox[{"\[CapitalDelta]_", ",", "l_"}], "]"}], "[", 
   RowBox[{"z1_", ",", "z2_"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"/;", 
    RowBox[{"\[CapitalDelta]", "\[GreaterEqual]", 
     RowBox[{"l", "+", "2"}]}]}], "*)"}], ":=", 
  RowBox[{"BulkF`pure", "[", 
   RowBox[{
   "z1", ",", "z2", ",", "\[CapitalDelta]", ",", "l", ",", "1", ",", "0", ",",
     "4", ",", 
    FractionBox["l", "2"], ",", "max"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.809244242397243*^9, 3.809244271217246*^9}, {
  3.809249519748357*^9, 3.8092495458076468`*^9}, {3.8092815036081676`*^9, 
  3.8092815218982067`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"eeb774e1-c603-4711-88d3-3aa7965bd264"],

Cell["R-symmetry blocks:", "Text",
 CellChangeTimes->{{3.8563409580346317`*^9, 3.856340961459029*^9}, {
  3.856358005687648*^9, 
  3.856358010278595*^9}},ExpressionUUID->"dc3efa9b-fc90-40c8-ae77-\
ed50999134a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hV", "[", "K_", "]"}], "[", "\[Sigma]_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"\[Sigma]", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "K"}], "/", "2"}], ")"}]}], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "K"}], "/", "2"}], ",", " ", 
      RowBox[{
       RowBox[{"-", "K"}], "/", "2"}], ",", " ", 
      RowBox[{
       RowBox[{"-", "K"}], "-", "1"}], ",", " ", 
      RowBox[{"\[Sigma]", "/", "2"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.856358015763041*^9, 
  3.856358016191362*^9}},ExpressionUUID->"e3884dd6-5b6d-4848-99d8-\
be79ff17ac8b"],

Cell["Superblocks:", "Text",
 CellChangeTimes->{{3.856358018456091*^9, 
  3.856358019888597*^9}},ExpressionUUID->"9827652b-2338-4400-949c-\
30a9848966e2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"sblockBulkB", "[", "p_Integer", "]"}], " ", ":=", " ", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", " ", "=", " ", 
       RowBox[{"p", "/", "2"}]}], "}"}], ",", "\n", "\t", 
     RowBox[{
      RowBox[{
       RowBox[{"+", " ", 
        RowBox[{"f", "[", 
         RowBox[{
          RowBox[{"2", " ", "k"}], ",", "0"}], "]"}]}], " ", 
       RowBox[{"h", "[", 
        RowBox[{"2", " ", "k"}], "]"}]}], "\n", "\t", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "k"}], ")"}], "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"16", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "k"}]}], ")"}], "^", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "k"}]}], ")"}]}], ")"}]}], ")"}], " ", 
       RowBox[{"f", "[", 
        RowBox[{
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "k"}]}], ",", "2"}], "]"}], " ", 
       RowBox[{"h", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", "k"}]}], "]"}]}], " ", "\n", "\t", "+", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", 
          RowBox[{"k", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k"}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1024", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "k"}]}], ")"}], "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "k"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "k"}]}], ")"}]}], ")"}]}], " ", 
       RowBox[{"f", "[", 
        RowBox[{
         RowBox[{"4", "+", 
          RowBox[{"2", " ", "k"}]}], ",", "0"}], "]"}], " ", 
       RowBox[{"h", "[", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"2", " ", "k"}]}], "]"}]}]}]}], "\n", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"sblockBulkC", "[", "l_Integer", "]"}], " ", ":=", 
  RowBox[{"(", "\n", "\t", 
   RowBox[{
    RowBox[{
     RowBox[{"+", " ", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"4", "+", "l"}], ",", "l"}], "]"}]}], " ", 
     RowBox[{"h", "[", "2", "]"}]}], "\n", "\t", "+", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"l", "^", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{"180", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"l", "^", "2"}], "-", "1"}], ")"}]}], ")"}]}], " ", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{"6", "+", "l"}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "l"}]}], "]"}], " ", 
     RowBox[{"h", "[", "0", "]"}]}], "\n", "\t", "+", " ", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{"6", "+", "l"}], ",", 
       RowBox[{"2", "+", "l"}]}], "]"}], 
     RowBox[{"(", "\n", "\t\t", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"+", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "l"}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"144", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "l"}], ")"}]}], ")"}]}], " ", 
        RowBox[{"h", "[", "0", "]"}]}], "\n", "\t\t", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "l"}], ")"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "+", "l"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"30", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"2", " ", "l"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"2", " ", "l"}]}], ")"}]}], ")"}]}], " ", 
        RowBox[{"h", "[", "2", "]"}]}], " ", "\n", "\t\t", "+", " ", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"1", "/", 
           RowBox[{"(", 
            RowBox[{"2", "+", "l"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"h", "[", "4", "]"}]}]}], " ", "\n", "\t", ")"}]}], "\n", 
    "\t", "+", " ", 
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{"8", "+", "l"}], ",", "l"}], "]"}], " ", 
     RowBox[{"(", "\n", "\t\t", 
      RowBox[{
       RowBox[{
        RowBox[{"+", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "l"}], ")"}]}], " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "+", "l"}], ")"}], "^", "2"}], "/", 
         RowBox[{"(", 
          RowBox[{"360", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "l"}], ")"}]}], ")"}]}], " ", 
        RowBox[{"h", "[", "2", "]"}]}], "\n", "\t\t", "-", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "l"}], ")"}], " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "+", "l"}], ")"}], "^", "2"}], "/", 
         RowBox[{"(", 
          RowBox[{"1080", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"2", " ", "l"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"2", " ", "l"}]}], ")"}]}], ")"}]}], " ", 
        RowBox[{"h", "[", "0", "]"}]}]}], "\n", "\t", ")"}]}], "\n", "\t", 
    "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "l"}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "+", "l"}], ")"}], "^", "2"}], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "+", "l"}], ")"}], "^", "3"}], "/", 
      RowBox[{"(", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}]}], ")"}]}], " ", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{"8", "+", "l"}], ",", 
       RowBox[{"4", "+", "l"}]}], "]"}], " ", 
     RowBox[{"h", "[", "2", "]"}]}], "\n", "\t", "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "l"}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "+", "l"}], ")"}], "^", "2"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"5", "+", "l"}], ")"}], "^", "3"}], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"7", "+", "l"}], ")"}], "^", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{"2880", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "l"}], ")"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "+", "l"}], ")"}], "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "l"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"2", " ", "l"}]}], ")"}], "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{"11", "+", 
          RowBox[{"2", " ", "l"}]}], ")"}]}], ")"}]}], " ", 
     RowBox[{"f", "[", 
      RowBox[{
       RowBox[{"10", "+", "l"}], ",", 
       RowBox[{"2", "+", "l"}]}], "]"}], " ", 
     RowBox[{"h", "[", "0", "]"}]}]}], "\n", ")"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"sblockBulkA", "[", 
    RowBox[{"\[CapitalDelta]_", ",", " ", "l_"}], "]"}], " ", ":=", " ", 
   RowBox[{"(", "\n", "\t", 
    RowBox[{
     RowBox[{
      RowBox[{"+", " ", 
       RowBox[{"f", "[", 
        RowBox[{"\[CapitalDelta]", ",", "l"}], "]"}]}], " ", 
      RowBox[{"h", "[", "0", "]"}]}], "\n", "\t", "+", " ", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"2", "+", "\[CapitalDelta]"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "l"}]}], "]"}], " ", 
      RowBox[{"(", "\n", "\t\t", 
       RowBox[{
        RowBox[{
         RowBox[{"+", " ", 
          RowBox[{"l", "^", "2"}]}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "l", "+", "\[CapitalDelta]"}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"l", "^", "2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[CapitalDelta]", "-", "l"}], ")"}]}], ")"}]}], " ", 
         RowBox[{"h", "[", "2", "]"}]}], "\n", "\t\t", "-", " ", 
        RowBox[{
         RowBox[{"l", "^", "2"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"l", "-", "\[CapitalDelta]"}], ")"}], "^", "2"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"24", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "l"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "l", "-", "\[CapitalDelta]"}], ")"}]}], 
           ")"}]}], " ", 
         RowBox[{"h", "[", "0", "]"}]}]}], "\n", "\t", ")"}]}], "\n", "\t", 
     "+", " ", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"2", "+", "\[CapitalDelta]"}], ",", 
        RowBox[{"2", "+", "l"}]}], "]"}], 
      RowBox[{"(", "\n", "\t\t", 
       RowBox[{
        RowBox[{
         RowBox[{"-", " ", 
          RowBox[{"(", 
           RowBox[{"l", "+", "\[CapitalDelta]"}], ")"}]}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "+", "l", "+", "\[CapitalDelta]"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"24", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "l", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}], 
           ")"}]}], " ", 
         RowBox[{"h", "[", "0", "]"}]}], "\n", "\t\t", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "-", 
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"2", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"h", "[", "2", "]"}]}]}], "\n", "\t", ")"}]}], "\n", "\t", 
     "+", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "l"}], ")"}], "^", "2"}], " ", 
         RowBox[{"l", "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], 
          "^", "3"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"256", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "l"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "l"}], ")"}], "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"l", "-", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "-", "l", "+", "\[CapitalDelta]"}], ")"}], "^", 
          "2"}]}], ")"}]}], " ", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"4", "+", "\[CapitalDelta]"}], ",", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "l"}]}], "]"}], " ", 
      RowBox[{"h", "[", "0", "]"}]}], "\n", "\t", "+", " ", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"4", "+", "\[CapitalDelta]"}], ",", "l"}], "]"}], " ", 
      RowBox[{"(", "\n", "\t\t", 
       RowBox[{
        RowBox[{
         RowBox[{"+", " ", 
          RowBox[{"(", 
           RowBox[{"1", "/", "4"}], ")"}]}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"l", "+", "\[CapitalDelta]"}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"l", "-", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}], 
           ")"}]}], " ", 
         RowBox[{"h", "[", "4", "]"}]}], "\n", "\t\t", "-", 
        RowBox[{
         RowBox[{"1", "/", "2"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"l", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"5", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", "l", "+", "\[CapitalDelta]"}], ")"}], 
                  "^", "2"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"3", "+", "l", "+", "\[CapitalDelta]"}], ")"}], 
                  "^", "2"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "l", "-", "\[CapitalDelta]"}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "l", "+", "\[CapitalDelta]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}], 
                ")"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"160", " ", 
            RowBox[{"(", 
             RowBox[{"l", "-", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}], 
           ")"}]}], " ", 
         RowBox[{"h", "[", "2", "]"}]}], "\n", "\t\t", "+", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"l", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               RowBox[{"\[CapitalDelta]", "^", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "^", "2"}]}], 
              "+", 
              RowBox[{"6", " ", 
               RowBox[{"l", "^", "5"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               RowBox[{"l", "^", "6"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               RowBox[{"l", "^", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "180"}], "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"6", "+", 
                    RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}], 
                  " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "19"}], "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "l", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"18", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"9", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"l", "^", "4"}], " ", 
               RowBox[{"(", 
                RowBox[{"9", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"9", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"l", "^", "3"}], " ", 
               RowBox[{"(", 
                RowBox[{"39", "+", 
                 RowBox[{"\[CapitalDelta]", " ", 
                  RowBox[{"(", 
                   RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"29", "+", 
                    RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"384", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "l"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "l"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{"l", "-", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
            "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "l", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "l", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}], 
           ")"}]}], " ", 
         RowBox[{"h", "[", "0", "]"}]}]}], "\n", "\t", ")"}]}], "\n", "\t", 
     "+", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"l", "+", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "+", "l", "+", "\[CapitalDelta]"}], ")"}], "^", "3"}],
          " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{"256", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "l", "+", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "l", "+", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "+", "l", "+", "\[CapitalDelta]"}], ")"}], "^", "2"}],
          " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}], ")"}]}], 
      " ", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"4", "+", "\[CapitalDelta]"}], ",", 
        RowBox[{"4", "+", "l"}]}], "]"}], " ", 
      RowBox[{"h", "[", "0", "]"}]}], "\n", "\t", "+", " ", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"6", "+", "\[CapitalDelta]"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "l"}]}], "]"}], 
      RowBox[{"(", "\n", "\t\t", 
       RowBox[{
        RowBox[{
         RowBox[{"+", " ", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"l", "^", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], 
             " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}],
               "^", "3"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "^", "2"}], " ", 
             
             RowBox[{"(", 
              RowBox[{"l", "+", "\[CapitalDelta]"}], ")"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"256", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "l"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{"l", "-", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "-", "l", "+", "\[CapitalDelta]"}], ")"}], "^", 
              "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}], 
            ")"}]}], ")"}], " ", 
         RowBox[{"h", "[", "2", "]"}]}], "\n", "\t\t", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"l", "^", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], 
             " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}],
               "^", "3"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "^", "2"}], " ", 
             
             RowBox[{"(", 
              RowBox[{"l", "+", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}], ")"}],
            "/", 
           RowBox[{"(", 
            RowBox[{"6144", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "l"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{"l", "-", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "-", "l", "+", "\[CapitalDelta]"}], ")"}], "^", 
              "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "l", "+", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}], 
            ")"}]}], ")"}], " ", 
         RowBox[{"h", "[", "0", "]"}]}]}], "\n", "\t", ")"}]}], "\n", "\t", 
     "+", " ", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"6", "+", "\[CapitalDelta]"}], ",", 
        RowBox[{"2", "+", "l"}]}], "]"}], " ", 
      RowBox[{"(", "\n", "\t\t", 
       RowBox[{
        RowBox[{
         RowBox[{"+", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "^", "2"}], " ", 
             
             RowBox[{"(", 
              RowBox[{"l", "+", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "+", "l", "+", "\[CapitalDelta]"}], ")"}], "^", 
              "3"}], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}], ")"}],
            "/", 
           RowBox[{"(", 
            RowBox[{"256", " ", 
             RowBox[{"(", 
              RowBox[{"l", "-", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "l", "+", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "l", "+", "\[CapitalDelta]"}], ")"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"5", "+", "l", "+", "\[CapitalDelta]"}], ")"}], "^", 
              "2"}], " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}], 
            ")"}]}], ")"}], " ", 
         RowBox[{"h", "[", "2", "]"}]}], "\n", "\t\t", "+", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", "l", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"l", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "+", "l", "+", "\[CapitalDelta]"}], ")"}], "^", 
             "3"}], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{"6144", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "l", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "l", "+", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5", "+", "l", "+", "\[CapitalDelta]"}], ")"}], "^", 
             "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}], 
           ")"}]}], " ", 
         RowBox[{"h", "[", "0", "]"}]}]}], "\n", "\t", ")"}]}], "\n", "\t", 
     "-", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "l", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "^", "2"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"5", "+", "\[CapitalDelta]"}], ")"}], "^", "2"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "-", "l", "+", "\[CapitalDelta]"}], ")"}], "^", 
           "3"}], " ", 
          RowBox[{"(", 
           RowBox[{"l", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", "l", "+", "\[CapitalDelta]"}], ")"}], "^", 
           "3"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"65536", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "l", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"l", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", "\[CapitalDelta]"}], ")"}], "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "-", "l", "+", "\[CapitalDelta]"}], ")"}], "^", 
           "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "l", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "l", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"5", "+", "l", "+", "\[CapitalDelta]"}], ")"}], "^", 
           "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", "l", "+", "\[CapitalDelta]"}], ")"}]}], ")"}]}], 
       ")"}], " ", 
      RowBox[{"f", "[", 
       RowBox[{
        RowBox[{"8", "+", "\[CapitalDelta]"}], ",", "l"}], "]"}], " ", 
      RowBox[{"h", "[", "0", "]"}]}]}], "\n", ")"}]}], ";"}]}], "Input",Expres\
sionUUID->"058d236a-c578-404b-aa1d-c482e94ebe67"]
}, Closed]],

Cell[CellGroupData[{

Cell["Defect channel", "Subsubsection",
 CellChangeTimes->{{3.855720913746646*^9, 
  3.8557209154014587`*^9}},ExpressionUUID->"32441994-ee14-443f-87a0-\
2d370d531284"],

Cell["Spacetime blocks:", "Text",
 CellChangeTimes->{{3.856358060586295*^9, 
  3.8563580646963367`*^9}},ExpressionUUID->"0e544d21-f4c1-4145-8032-\
37f58925982b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fhV", "[", 
    RowBox[{"\[CapitalDelta]_", ",", " ", "s_"}], "]"}], "[", 
   RowBox[{"z_", ",", " ", "zb_"}], "]"}], " ", ":=", " ", 
  RowBox[{"(", "\n", "\t", 
   RowBox[{
    RowBox[{"z", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "-", "s"}], ")"}], "/", "2"}], ")"}]}], 
    " ", 
    RowBox[{"zb", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "+", "s"}], ")"}], "/", "2"}], ")"}]}], 
    "\n", "\t", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      RowBox[{"-", "s"}], ",", " ", 
      RowBox[{"1", "/", "2"}], ",", " ", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "-", "s"}], ",", " ", 
      RowBox[{"z", "/", "zb"}]}], "]"}], "\n", "\t", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{"\[CapitalDelta]", ",", " ", 
      RowBox[{"1", "/", "2"}], ",", " ", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "\[CapitalDelta]"}], ",", " ", 
      RowBox[{"z", " ", "zb"}]}], "]"}]}], "\n", ")"}]}]], "Input",ExpressionU\
UID->"e768c805-4130-444d-b6dc-84adedfccbb5"],

Cell["R-symmetry blocks:", "Text",
 CellChangeTimes->{{3.856358071677965*^9, 
  3.8563580753253613`*^9}},ExpressionUUID->"e5f9c91d-dd3d-41eb-bffb-\
7c3d5e772e12"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hhV", "[", "K_", "]"}], "[", "\[Sigma]_", "]"}], " ", ":=", " ", 
   
   RowBox[{
    RowBox[{"\[Sigma]", "^", "K"}], " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "K"}], "-", "1"}], ",", " ", 
      RowBox[{"-", "K"}], ",", " ", 
      RowBox[{
       RowBox[{"-", "2"}], 
       RowBox[{"(", 
        RowBox[{"K", "+", "1"}], ")"}]}], ",", " ", 
      RowBox[{"2", "/", "\[Sigma]"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.856358068155246*^9, 
  3.856358082885088*^9}},ExpressionUUID->"d9deabb0-b07b-4318-8201-\
7e8ae1c76520"],

Cell["Superblocks:", "Text",
 CellChangeTimes->{{3.856358085736367*^9, 
  3.8563580869934607`*^9}},ExpressionUUID->"fa9148ea-1b67-4f76-a56c-\
27f2c7707c63"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sblockDefBp", "[", "k_Integer", "]"}], " ", ":=", " ", 
  RowBox[{"(", "\n", "\t", 
   RowBox[{
    RowBox[{
     RowBox[{"+", " ", 
      RowBox[{"fh", "[", 
       RowBox[{"k", ",", "0"}], "]"}]}], " ", 
     RowBox[{"hh", "[", "k", "]"}]}], "\n", "\t", "+", " ", 
    RowBox[{
     RowBox[{"k", "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "k"}]}], ")"}]}], " ", 
     RowBox[{"fh", "[", 
      RowBox[{
       RowBox[{"1", "+", "k"}], ",", "1"}], "]"}], " ", 
     RowBox[{"hh", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "k"}], "]"}]}], "\n", "\t", "+", " ", 
    RowBox[{"4", "  ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "k"}], ")"}], "^", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "k"}]}], ")"}], "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"4", " ", "k", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "k"}], ")"}]}]}], ")"}]}], ")"}]}], 
     RowBox[{"fh", "[", 
      RowBox[{
       RowBox[{"2", "+", "k"}], ",", "0"}], "]"}], " ", 
     RowBox[{"hh", "[", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "k"}], "]"}]}]}], "\n", ")"}]}], "\n", 
 RowBox[{
  RowBox[{"sblockDefB1", "[", 
   RowBox[{"k_Integer", ",", " ", "s_"}], "]"}], " ", ":=", " ", 
  RowBox[{"(", "\n", "\t", 
   RowBox[{
    RowBox[{
     RowBox[{"+", " ", 
      RowBox[{"fh", "[", 
       RowBox[{
        RowBox[{"1", "+", "k", "+", "s"}], ",", "s"}], "]"}]}], " ", 
     RowBox[{"hh", "[", "k", "]"}]}], "\n", "\t", "-", " ", 
    RowBox[{"4", "k", " ", 
     RowBox[{
      RowBox[{"s", "^", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", "k"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", "s"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", "s"}]}], ")"}]}], ")"}]}], " ", 
     RowBox[{"fh", "[", 
      RowBox[{
       RowBox[{"2", "+", "k", "+", "s"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "s"}]}], "]"}], " ", 
     RowBox[{"hh", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "k"}], "]"}]}], "\n", "\t", "+", " ", 
    RowBox[{"4", "k", 
     RowBox[{"(", 
      RowBox[{"2", "+", "k"}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "k", "+", "s"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", "k"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", "k"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", "k"}], "+", 
          RowBox[{"2", "s"}]}], ")"}]}], ")"}]}], " ", 
     RowBox[{"fh", "[", 
      RowBox[{
       RowBox[{"2", "+", "k", "+", "s"}], ",", 
       RowBox[{"1", "+", "s"}]}], "]"}], " ", 
     RowBox[{"hh", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "k"}], "]"}]}], "\n", "\t", "+", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", "s"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", "s"}], ")"}]}], " ", 
     RowBox[{"fh", "[", 
      RowBox[{
       RowBox[{"2", "+", "k", "+", "s"}], ",", 
       RowBox[{"1", "+", "s"}]}], "]"}], " ", 
     RowBox[{"hh", "[", 
      RowBox[{"1", "+", "k"}], "]"}]}], "\n", "\t", "+", " ", 
    RowBox[{"4", "k", 
     RowBox[{"(", 
      RowBox[{"1", "+", "k"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", "k"}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", "k", "+", "s"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", "k"}]}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", "k"}]}], ")"}], "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", "k"}], "+", 
          RowBox[{"2", "s"}]}], ")"}]}], ")"}]}], " ", 
     RowBox[{"fh", "[", 
      RowBox[{
       RowBox[{"3", "+", "k", "+", "s"}], ",", "s"}], "]"}], " ", 
     RowBox[{"hh", "[", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "k"}], "]"}]}], "\n", "\t", "+", " ", 
    RowBox[{"16", "k", 
     RowBox[{"(", 
      RowBox[{"1", "+", "s"}], ")"}], 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "k", "+", "s"}], ")"}], "^", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", "k"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", "s"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", "k"}], "+", 
          RowBox[{"2", "s"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", "k"}], "+", 
          RowBox[{"2", "s"}]}], ")"}]}], ")"}]}], 
     RowBox[{"fh", "[", 
      RowBox[{
       RowBox[{"3", "+", "k", "+", "s"}], ",", "s"}], "]"}], " ", 
     RowBox[{"hh", "[", "k", "]"}]}], "\n", "\t", "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", "k", "+", "s"}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", "s"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", "k"}], "+", 
          RowBox[{"2", "s"}]}], ")"}]}], ")"}]}], " ", 
     RowBox[{"fh", "[", 
      RowBox[{
       RowBox[{"3", "+", "k", "+", "s"}], ",", 
       RowBox[{"2", "+", "s"}]}], "]"}], " ", 
     RowBox[{"hh", "[", "k", "]"}]}], "\n", "\t", "+", " ", 
    RowBox[{"4", "k", 
     RowBox[{"(", 
      RowBox[{"2", "+", "k", "+", "s"}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", "k", "+", "s"}], ")"}], "^", "2"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", "s"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", "k"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", "k"}], "+", 
           RowBox[{"2", "s"}]}], ")"}], "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"2", "k"}], "+", 
          RowBox[{"2", "s"}]}], ")"}]}], ")"}]}], " ", 
     RowBox[{"fh", "[", 
      RowBox[{
       RowBox[{"4", "+", "k", "+", "s"}], ",", 
       RowBox[{"1", "+", "s"}]}], "]"}], " ", 
     RowBox[{"hh", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "k"}], "]"}]}]}], "\n", ")"}]}], "\n", 
 RowBox[{
  RowBox[{"sblockDefL", "[", 
   RowBox[{"\[CapitalDelta]_", ",", " ", "k_Integer", ",", " ", "s_"}], "]"}],
   " ", ":=", 
  RowBox[{"(", "\n", "\t", 
   RowBox[{
    RowBox[{
     RowBox[{"+", 
      RowBox[{"fh", "[", 
       RowBox[{"\[CapitalDelta]", ",", "s"}], "]"}]}], " ", 
     RowBox[{"hh", "[", "k", "]"}]}], "\n", "\t", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"16", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "s"}], ")"}], "^", "2"}], " ", 
       RowBox[{"s", "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", "k", "+", "s", "-", "\[CapitalDelta]"}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "k", "+", "s", "-", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"fh", "[", 
        RowBox[{
         RowBox[{"2", "+", "\[CapitalDelta]"}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "s"}]}], "]"}], " ", 
       RowBox[{"hh", "[", "k", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "s"}]}], ")"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "s"}]}], ")"}], "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "s"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "-", "k", "+", "s", "-", "\[CapitalDelta]"}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"k", "+", "s", "-", "\[CapitalDelta]"}], ")"}]}], ")"}]}], 
    "\n", "\t", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "-", "s", "-", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"fh", "[", 
        RowBox[{
         RowBox[{"2", "+", "\[CapitalDelta]"}], ",", 
         RowBox[{"2", "+", "s"}]}], "]"}], " ", 
       RowBox[{"hh", "[", "k", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "k", "-", "s", "-", "\[CapitalDelta]"}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}]}], 
      ")"}]}], "\n", "\t", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{"k", "-", "s", "-", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "k", "+", "s", "-", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "^", "2"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "k", "-", "s", "+", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"fh", "[", 
        RowBox[{
         RowBox[{"4", "+", "\[CapitalDelta]"}], ",", "s"}], "]"}], " ", 
       RowBox[{"hh", "[", "k", "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "k", "-", "s", "-", "\[CapitalDelta]"}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"k", "+", "s", "-", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "k", "-", "s", "+", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "^", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ")"}]}], "\n", 
    "\t", "+", 
    RowBox[{
     RowBox[{"fh", "[", 
      RowBox[{
       RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
       RowBox[{"1", "+", "s"}]}], "]"}], " ", 
     RowBox[{"(", "\n", "\t\t", 
      RowBox[{
       RowBox[{"+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "k", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "k"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}],
             " ", 
            RowBox[{"hh", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "k"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "k"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "k"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], 
             ")"}]}], ")"}]}], ")"}]}], "\n", "\t\t", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"k", "-", "s", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"hh", "[", 
           RowBox[{"1", "+", "k"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "k", "-", "s", "-", "\[CapitalDelta]"}], 
         ")"}]}]}], "\n", "\t", ")"}]}], "\n", "\t", "+", 
    RowBox[{
     RowBox[{"fh", "[", 
      RowBox[{
       RowBox[{"1", "+", "\[CapitalDelta]"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "s"}]}], "]"}], " ", 
     RowBox[{"(", "\n", "\t\t", 
      RowBox[{
       RowBox[{"+", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", " ", "k", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "k"}], ")"}], " ", 
            RowBox[{"s", "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "k", "-", "s", "+", "\[CapitalDelta]"}], ")"}],
             " ", 
            RowBox[{"hh", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "k"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "k"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "k"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "s"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "s"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "k", "-", "s", "+", "\[CapitalDelta]"}], 
             ")"}]}], ")"}]}], ")"}]}], "\n", "\t\t", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", " ", 
          RowBox[{"s", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", "s", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          RowBox[{"hh", "[", 
           RowBox[{"1", "+", "k"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "s"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "s"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"k", "+", "s", "-", "\[CapitalDelta]"}], ")"}]}], 
         ")"}]}]}], "\n", "\t", ")"}]}], "\n", "\t", "+", 
    RowBox[{
     RowBox[{"fh", "[", 
      RowBox[{
       RowBox[{"3", "+", "\[CapitalDelta]"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "s"}]}], "]"}], " ", 
     RowBox[{"(", "\n", "\t\t", 
      RowBox[{
       RowBox[{"+", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"32", " ", "k", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "k"}], ")"}], " ", 
            RowBox[{"s", "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "k", "+", "s", "-", "\[CapitalDelta]"}], ")"}],
             " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "k", "-", "s", "+", "\[CapitalDelta]"}], ")"}],
             " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}],
             " ", 
            RowBox[{"hh", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "k"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "k"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "k"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "s"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "s"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"k", "+", "s", "-", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "k", "-", "s", "+", "\[CapitalDelta]"}], ")"}],
             " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}],
             " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ")"}]}], 
         ")"}]}], "\n", "\t\t", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"32", " ", 
          RowBox[{"s", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"k", "-", "s", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", "s", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "k", "-", "s", "+", "\[CapitalDelta]"}], ")"}], 
          " ", 
          RowBox[{"hh", "[", 
           RowBox[{"1", "+", "k"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "s"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "s"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "k", "-", "s", "-", "\[CapitalDelta]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"k", "+", "s", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "k", "-", "s", "+", "\[CapitalDelta]"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ")"}]}]}], "\n",
       "\t", ")"}]}], "\n", "\t", "+", 
    RowBox[{
     RowBox[{"fh", "[", 
      RowBox[{
       RowBox[{"3", "+", "\[CapitalDelta]"}], ",", 
       RowBox[{"1", "+", "s"}]}], "]"}], " ", 
     RowBox[{"(", "\n", "\t\t", 
      RowBox[{
       RowBox[{"+", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", " ", "k", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "k"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"k", "-", "s", "-", "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "k", "-", "s", "+", "\[CapitalDelta]"}], ")"}],
             " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}],
             " ", 
            RowBox[{"hh", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "k"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "k"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "k"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "k", "-", "s", "-", 
              "\[CapitalDelta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "k", "-", "s", "+", "\[CapitalDelta]"}], ")"}],
             " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}],
             " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ")"}]}], 
         ")"}]}], "\n", "\t\t", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"k", "-", "s", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", "s", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}], 
          " ", 
          RowBox[{"hh", "[", 
           RowBox[{"1", "+", "k"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "k", "-", "s", "-", "\[CapitalDelta]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"k", "+", "s", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ")"}]}]}], "\n",
       "\t", ")"}]}], "\n", "\t", "+", 
    RowBox[{
     RowBox[{"fh", "[", 
      RowBox[{
       RowBox[{"2", "+", "\[CapitalDelta]"}], ",", "s"}], "]"}], " ", 
     RowBox[{"(", "\n", "\t\t", 
      RowBox[{
       RowBox[{"+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "k"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "k"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "k", "-", "s", "+", "\[CapitalDelta]"}], ")"}],
             " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}],
             " ", 
            RowBox[{"hh", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "k"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "k"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "k"}]}], ")"}], "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "k"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "k", "-", "s", "+", "\[CapitalDelta]"}], ")"}],
             " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], 
             ")"}]}], ")"}]}], ")"}]}], "\n", "\t\t", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "+", "s"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", "s"}], "-", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "s", "-", "\[CapitalDelta]"}], ")"}], 
                   " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "k"}], "+", "s", "+", "\[CapitalDelta]"}], 
                    ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "k", "+", "s", "+", "\[CapitalDelta]"}],
                     ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"3", "+", "k", "+", "s", "+", "\[CapitalDelta]"}],
                     ")"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "s"}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ")"}]}],
                 ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"s", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "s"}], "-", 
                   RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "s", "-", "\[CapitalDelta]"}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", "k", "+", "s", "-", 
                   "\[CapitalDelta]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "k", "+", "s", "-", "\[CapitalDelta]"}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "k"}], "+", "s", "+", "\[CapitalDelta]"}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "k", "+", "s", "+", "\[CapitalDelta]"}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], 
                  ")"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "s"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"k", "+", "s", "-", "\[CapitalDelta]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "k", "-", "s", "+", "\[CapitalDelta]"}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ")"}]}], 
              "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", "s"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", "k", "+", "s", "-", 
                   "\[CapitalDelta]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "k", "+", "s", "-", "\[CapitalDelta]"}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "s", "+", "\[CapitalDelta]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "k"}], "+", "s", "+", "\[CapitalDelta]"}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"2", " ", "s"}], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ")"}], 
               "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"2", " ", "s"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", "k", "+", "s", "+", "\[CapitalDelta]"}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ")"}]}], 
              "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"s", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", "k", "+", "s", "-", 
                   "\[CapitalDelta]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "k", "+", "s", "-", "\[CapitalDelta]"}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"s", "+", "\[CapitalDelta]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "k", "+", "s", "+", "\[CapitalDelta]"}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"2", " ", "s"}], "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ")"}], 
               "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", "s"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], 
                ")"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "k"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"2", " ", "k"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "s"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "k", "+", "s", "+", "\[CapitalDelta]"}], ")"}],
             " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ")"}]}], 
         ")"}], " ", 
        RowBox[{"hh", "[", "k", "]"}]}], "\n", "\t\t", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"k", "-", "s", "-", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "k", "+", "s", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          RowBox[{"hh", "[", 
           RowBox[{"2", "+", "k"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "k", "-", "s", "-", "\[CapitalDelta]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"k", "+", "s", "-", "\[CapitalDelta]"}], ")"}]}], 
         ")"}]}]}], "\n", "\t", ")"}]}]}], "\n", ")"}]}]}], "Input",Expression\
UUID->"cc7f0bf3-734f-42d1-b276-bbdadd7cad21"],

Cell["Derivatives for series expansion:", "Text",
 CellChangeTimes->{{3.8563580924838533`*^9, 
  3.8563580987730417`*^9}},ExpressionUUID->"97618f5c-61e2-4311-91c8-\
4c0ac5f7e9d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DsblockDefL", "[", 
    RowBox[{"\[CapitalDelta]\[CapitalDelta]_", ",", "0", ",", "ss_"}], "]"}], 
   "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"sblockDefL", "[", 
       RowBox[{"\[CapitalDelta]", ",", "0", ",", "s"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"fh", "[", 
        RowBox[{"\[CapitalDelta]_", ",", "s_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"fhV", "[", 
         RowBox[{"\[CapitalDelta]", ",", "s"}], "]"}], "[", 
        RowBox[{"z", ",", "zb"}], "]"}]}]}], "//", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"#", ",", "\[CapitalDelta]"}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"#", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
        "\[CapitalDelta]", "\[Rule]", "\[CapitalDelta]\[CapitalDelta]"}], ",", 
        RowBox[{"s", "\[Rule]", "ss"}]}], "}"}]}], "&"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.8557222353359222`*^9, 3.85572227542759*^9}, {
  3.855722360227812*^9, 3.855722417813177*^9}, {3.855722449797443*^9, 
  3.855722508994775*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"c5e4b7d4-2863-4eda-bdea-29aa07e39022"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Expansion in blocks (bulk)", "Subsection",
 CellChangeTimes->{{3.855721256644702*^9, 
  3.8557212658023033`*^9}},ExpressionUUID->"52856b2a-6f77-4c76-ab14-\
770228775b1e"],

Cell["CFT data:", "Text",
 CellChangeTimes->{{3.8557244332816563`*^9, 
  3.855724434706677*^9}},ExpressionUUID->"5226529b-7650-4432-b613-\
895d06613f43"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"blkCFTdata", "[", 
    RowBox[{"2", ",", "2"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[ScriptCapitalA]", "\[Rule]", "0"}], ",", 
     RowBox[{"\[ScriptCapitalB]", "\[Rule]", 
      FractionBox[
       SqrtBox["\[Lambda]"], 
       SuperscriptBox["Nc", "2"]]}], ",", 
     RowBox[{"\[ScriptCapitalC]", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["\[Lambda]"], 
        RowBox[{"2", " ", 
         SuperscriptBox["Nc", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"\[ScriptCapitalD]", "[", "0", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SqrtBox["\[Lambda]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "13"}], "+", 
          RowBox[{"15", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
       RowBox[{"15", " ", 
        SuperscriptBox["Nc", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalE]", "[", 
        RowBox[{"\[CapitalDelta]_", ",", "\[ScriptL]_"}], "]"}], "/;", 
       RowBox[{
        RowBox[{"OddQ", "[", 
         RowBox[{"\[CapitalDelta]", "-", "\[ScriptL]"}], "]"}], "\[Equal]", 
        "True"}]}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalE]", "[", 
        RowBox[{"\[CapitalDelta]_", ",", "\[ScriptL]_"}], "]"}], "/;", 
       RowBox[{"\[CapitalDelta]", "\[Equal]", 
        RowBox[{"\[ScriptL]", "+", "2"}]}]}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[ScriptCapitalE]", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        SqrtBox["\[Lambda]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "77"}], "+", 
          RowBox[{"120", " ", 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], 
       RowBox[{"720", " ", 
        SuperscriptBox["Nc", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[ScriptCapitalE]", "[", 
       RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SqrtBox["\[Lambda]"]}], 
        RowBox[{"1120", " ", 
         SuperscriptBox["Nc", "2"]}]]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8557244368841352`*^9, 3.8557244675304337`*^9}, {
   3.855724862550796*^9, 3.855724888343657*^9}, {3.855724980948674*^9, 
   3.855724981674127*^9}, {3.855725032555147*^9, 3.8557250334240437`*^9}, {
   3.855726776559063*^9, 3.855726780015088*^9}, {3.856342633134268*^9, 
   3.85634263584054*^9}, {3.85634280559131*^9, 3.8563428057547283`*^9}, {
   3.856342920492998*^9, 3.856342921592766*^9}, {3.85634297421109*^9, 
   3.856342976117015*^9}, {3.856343064853683*^9, 3.856343065101529*^9}, {
   3.856343152835073*^9, 3.85634315576756*^9}, 3.8563432757769117`*^9, {
   3.8563433445834312`*^9, 3.856343346347249*^9}, {3.856343605556492*^9, 
   3.856343607654437*^9}, {3.8563436859508963`*^9, 3.856343686901971*^9}, {
   3.856343905633675*^9, 3.856343908588194*^9}, {3.856343968744042*^9, 
   3.856343983933364*^9}, {3.856344048363361*^9, 3.856344048526846*^9}, {
   3.856344091292383*^9, 3.856344092127615*^9}, {3.856344552159655*^9, 
   3.856344570432651*^9}, {3.8563446112904997`*^9, 3.8563446168407393`*^9}, {
   3.856344817399438*^9, 3.856344818412627*^9}, {3.856344960257596*^9, 
   3.856344970406888*^9}, {3.856345025556777*^9, 3.856345054971941*^9}, {
   3.856345189074728*^9, 3.856345192821797*^9}, {3.856345753655138*^9, 
   3.85634575670098*^9}, 3.856345894091649*^9, {3.8563459554375153`*^9, 
   3.8563459576895857`*^9}, {3.8563460237195387`*^9, 3.856346025859684*^9}, {
   3.8563461087687902`*^9, 3.856346111396969*^9}, {3.856346186285151*^9, 
   3.856346216767365*^9}, {3.8563463077847853`*^9, 3.856346311478994*^9}, 
   3.856346346332244*^9, {3.856346488019369*^9, 3.8563464883588667`*^9}, 
   3.856348708371101*^9, {3.856348772031083*^9, 3.856348774578068*^9}, {
   3.8563488772492657`*^9, 3.856348879984976*^9}, {3.856351069592535*^9, 
   3.856351078257204*^9}, {3.8563512847093973`*^9, 3.856351286189315*^9}, {
   3.8563514048573227`*^9, 3.856351421524506*^9}, {3.856351490075437*^9, 
   3.856351492858839*^9}, {3.856355909604733*^9, 3.856355912419361*^9}, {
   3.856357812943609*^9, 3.856357813340019*^9}, 3.856357955716744*^9, {
   3.856358114562319*^9, 3.856358114875545*^9}, {3.856358273338819*^9, 
   3.856358273510086*^9}},
 CellLabel->
  "In[1486]:=",ExpressionUUID->"28c2f3ec-0556-40ab-93c4-0b80ee41527c"],

Cell["Comparison of bulk expansion vs correlator:", "Text",
 CellChangeTimes->{{3.855724449886594*^9, 3.855724457922333*^9}, {
  3.855726410628405*^9, 
  3.855726411165411*^9}},ExpressionUUID->"9fe8fa27-d835-4e90-a0b9-\
0dbc93db89b8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]max", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptL]max", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ymax", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0", "<", "y", "<", "1"}], ",", 
      RowBox[{"0", "<", "yb", "<", "1"}], ",", 
      RowBox[{
       RowBox[{"Arg", "[", "y", "]"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"Arg", "[", "yb", "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox[
            SqrtBox[
             RowBox[{"z", " ", "zb"}]], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "z"}], ")"}], 
             RowBox[{"(", 
              RowBox[{"1", "-", "zb"}], ")"}]}]], ")"}], "2"], 
         SuperscriptBox["\[Sigma]", "2"], 
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalA]", "+", 
           RowBox[{"\[ScriptCapitalB]", " ", 
            RowBox[{"sblockBulkB", "[", "2", "]"}]}], "+", 
           RowBox[{"\[ScriptCapitalC]", " ", 
            RowBox[{"sblockBulkB", "[", "4", "]"}]}], "+", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[ScriptCapitalD]", "[", "\[ScriptL]", "]"}], 
              RowBox[{"sblockBulkC", "[", "\[ScriptL]", "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
              "\[ScriptL]", ",", "0", ",", "\[ScriptL]max", ",", "2"}], 
              "}"}]}], "]"}], "+", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[ScriptCapitalE]", "[", 
               RowBox[{"\[CapitalDelta]", ",", "\[ScriptL]"}], "]"}], 
              RowBox[{"sblockBulkA", "[", 
               RowBox[{"\[CapitalDelta]", ",", "\[ScriptL]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{
              "\[ScriptL]", ",", "0", ",", "\[ScriptL]max", ",", "2"}], "}"}],
              ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]", ",", 
               RowBox[{"\[ScriptL]", "+", "2"}], ",", "\[CapitalDelta]max"}], 
              "}"}]}], "]"}]}], ")"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{
             RowBox[{"BulkST", "[", 
              RowBox[{"ymax", "+", "2"}], "]"}], "[", 
             RowBox[{"a", ",", "b"}], "]"}], "[", 
            RowBox[{"z", ",", "zb"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"h", "[", "a_", "]"}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{"hV", "[", "a", "]"}], "[", "\[Sigma]", "]"}]}]}], 
         "}"}]}], "//", 
       RowBox[{
        RowBox[{"#", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"z", "\[Rule]", 
            RowBox[{"1", "-", "y"}]}], ",", 
           RowBox[{"zb", "\[Rule]", 
            RowBox[{"1", "-", "yb"}]}]}], "}"}]}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"y", ",", "0", ",", "ymax"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"yb", ",", "0", ",", "ymax"}], "}"}]}], "]"}], "&"}]}], "//",
      "Normal"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"blkCFTdata", "[", 
      RowBox[{"2", ",", "2"}], "]"}]}], "//", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "0", ",", "ymax"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"yb", ",", "0", ",", "ymax"}], "}"}]}], "]"}], "&"}]}], "//", 
   "Normal"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", "\[Sigma]"}], "]"}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"corr", "[", 
      RowBox[{"2", ",", "2"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"z", "\[Rule]", 
        RowBox[{"1", "-", "y"}]}], ",", 
       RowBox[{"zb", "\[Rule]", 
        RowBox[{"1", "-", "yb"}]}]}], "}"}]}], "//", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "0", ",", "ymax"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"yb", ",", "0", ",", "ymax"}], "}"}]}], "]"}], "&"}]}], "//", 
   "Normal"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", "\[Sigma]"}], "]"}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "\[Equal]", "%%"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"\[CapitalDelta]max", ",", "\[ScriptL]max", ",", "ymax"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8557239289434557`*^9, 3.855724003236508*^9}, {
   3.8557243140187693`*^9, 3.855724322471116*^9}, {3.8557243694999313`*^9, 
   3.8557244145746613`*^9}, {3.8557244457931767`*^9, 3.855724483281032*^9}, {
   3.855724988371764*^9, 3.8557249901281633`*^9}, {3.855725043481011*^9, 
   3.855725044219448*^9}, 3.855726415048245*^9, {3.855726468206609*^9, 
   3.855726628021019*^9}, {3.8557267062324333`*^9, 3.8557268126393623`*^9}, {
   3.8557269116216183`*^9, 3.855727022687546*^9}, {3.856341128180986*^9, 
   3.856341184268161*^9}, {3.856341232128707*^9, 3.856341244068239*^9}, {
   3.856341298668645*^9, 3.85634134122935*^9}, {3.8563418000252*^9, 
   3.856341887078518*^9}, {3.856342009950653*^9, 3.856342032925138*^9}, {
   3.856342248948041*^9, 3.856342268025054*^9}, {3.856342298034539*^9, 
   3.856342329053006*^9}, {3.85634236276329*^9, 3.856342400374364*^9}, {
   3.856342434428812*^9, 3.856342481794632*^9}, {3.856342532333365*^9, 
   3.856342554023593*^9}, {3.8563426006805468`*^9, 3.856342607651517*^9}, {
   3.856342648933907*^9, 3.856342771729254*^9}, {3.856342828911846*^9, 
   3.8563431133226624`*^9}, {3.8563431930469027`*^9, 3.856343232570841*^9}, {
   3.856343307346456*^9, 3.8563433135845613`*^9}, {3.8563433495831347`*^9, 
   3.856343350898263*^9}, {3.856343381670454*^9, 3.856343444565012*^9}, {
   3.8563434870078487`*^9, 3.8563434882826967`*^9}, {3.856343519190687*^9, 
   3.856343520761754*^9}, {3.856343572684411*^9, 3.856343574397957*^9}, {
   3.85634361046425*^9, 3.856343643646084*^9}, {3.856343689941908*^9, 
   3.856343747317255*^9}, {3.856343791615816*^9, 3.856343820452757*^9}, {
   3.856343851875045*^9, 3.856343854219707*^9}, {3.856343912295594*^9, 
   3.856343914910862*^9}, {3.8563439494414253`*^9, 3.8563439515646152`*^9}, {
   3.856343987978714*^9, 3.8563440188818607`*^9}, {3.8563440523059177`*^9, 
   3.856344056329965*^9}, {3.8563440949122753`*^9, 3.856344096851438*^9}, {
   3.856344131434642*^9, 3.8563442468616943`*^9}, {3.856344419873783*^9, 
   3.856344450014595*^9}, {3.856344583476207*^9, 3.8563445835499897`*^9}, {
   3.856344621731415*^9, 3.8563446237363253`*^9}, {3.856344681223138*^9, 
   3.856344682715372*^9}, {3.856344726982057*^9, 3.856344785228875*^9}, {
   3.8563448209788523`*^9, 3.856344856802795*^9}, {3.85634491240969*^9, 
   3.856344913631566*^9}, {3.856344978364112*^9, 3.856344981645849*^9}, {
   3.856345264857203*^9, 3.8563452807721643`*^9}, {3.856345515261602*^9, 
   3.856345516542437*^9}, {3.856345560843009*^9, 3.856345590991418*^9}, {
   3.856345680099904*^9, 3.85634568307073*^9}, {3.8563457414291277`*^9, 
   3.856345742865982*^9}, {3.856345785273038*^9, 3.856345805354392*^9}, {
   3.8563458986661243`*^9, 3.856346011806829*^9}, {3.856346059536109*^9, 
   3.8563460976204643`*^9}, {3.856346146082539*^9, 3.85634616375672*^9}, {
   3.856346252104293*^9, 3.856346273880926*^9}, {3.85634644559445*^9, 
   3.856346454791203*^9}, {3.8563481382590647`*^9, 3.856348142286315*^9}, {
   3.856348669931046*^9, 3.856348674938223*^9}, {3.8563506727899723`*^9, 
   3.856350673079097*^9}, {3.8563511428933153`*^9, 3.856351168760981*^9}, {
   3.856351605296056*^9, 3.856351605574431*^9}, {3.856355879325797*^9, 
   3.8563558796175528`*^9}, {3.856357821034917*^9, 3.8563578316780252`*^9}, {
   3.8563581211339006`*^9, 3.8563581288106833`*^9}, {3.856358284133876*^9, 
   3.856358287639689*^9}, {3.8563584174061747`*^9, 3.85635842249951*^9}, {
   3.856358458624393*^9, 3.856358475168944*^9}},
 CellLabel->
  "In[1521]:=",ExpressionUUID->"83e69e24-81bd-46f4-974e-1970a081fa02"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SqrtBox["\[Lambda]"], 
    RowBox[{"2", " ", 
     SuperscriptBox["Nc", "2"]}]]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SqrtBox["\[Lambda]"], 
       RowBox[{"60", " ", 
        SuperscriptBox["Nc", "2"]}]]}], "+", 
     FractionBox[
      SqrtBox["\[Lambda]"], 
      RowBox[{"12", " ", 
       SuperscriptBox["Nc", "2"], " ", "y"}]], "-", 
     FractionBox[
      RowBox[{"y", " ", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"60", " ", 
       SuperscriptBox["Nc", "2"]}]], "+", 
     FractionBox[
      SqrtBox["\[Lambda]"], 
      RowBox[{"12", " ", 
       SuperscriptBox["Nc", "2"], " ", "yb"}]], "-", 
     FractionBox[
      SqrtBox["\[Lambda]"], 
      RowBox[{"6", " ", 
       SuperscriptBox["Nc", "2"], " ", "y", " ", "yb"}]], "+", 
     FractionBox[
      RowBox[{"y", " ", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"30", " ", 
       SuperscriptBox["Nc", "2"], " ", "yb"}]], "-", 
     FractionBox[
      RowBox[{"yb", " ", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"60", " ", 
       SuperscriptBox["Nc", "2"]}]], "+", 
     FractionBox[
      RowBox[{"yb", " ", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"30", " ", 
       SuperscriptBox["Nc", "2"], " ", "y"}]], "-", 
     FractionBox[
      RowBox[{"y", " ", "yb", " ", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"105", " ", 
       SuperscriptBox["Nc", "2"]}]]}], ")"}], " ", 
   SuperscriptBox["\[Sigma]", "2"]}], "+", 
  RowBox[{"\[Sigma]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", 
        SqrtBox["\[Lambda]"]}], 
       RowBox[{"12", " ", 
        SuperscriptBox["Nc", "2"]}]]}], "-", 
     FractionBox[
      SqrtBox["\[Lambda]"], 
      RowBox[{"2", " ", 
       SuperscriptBox["Nc", "2"], " ", "y"}]], "+", 
     FractionBox[
      RowBox[{"y", " ", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"12", " ", 
       SuperscriptBox["Nc", "2"]}]], "-", 
     FractionBox[
      SqrtBox["\[Lambda]"], 
      RowBox[{"2", " ", 
       SuperscriptBox["Nc", "2"], " ", "yb"}]], "+", 
     FractionBox[
      SqrtBox["\[Lambda]"], 
      RowBox[{
       SuperscriptBox["Nc", "2"], " ", "y", " ", "yb"}]], "-", 
     FractionBox[
      RowBox[{"y", " ", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"6", " ", 
       SuperscriptBox["Nc", "2"], " ", "yb"}]], "+", 
     FractionBox[
      RowBox[{"yb", " ", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"12", " ", 
       SuperscriptBox["Nc", "2"]}]], "-", 
     FractionBox[
      RowBox[{"yb", " ", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"6", " ", 
       SuperscriptBox["Nc", "2"], " ", "y"}]], "+", 
     FractionBox[
      RowBox[{"7", " ", "y", " ", "yb", " ", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"240", " ", 
       SuperscriptBox["Nc", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SqrtBox["\[Lambda]"], " ", 
       RowBox[{"Log", "[", "2", "]"}]}], 
      SuperscriptBox["Nc", "2"]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.8557269452281103`*^9, 3.8557270233969*^9}, 
   3.85634111873041*^9, 3.856341161967572*^9, 3.8563412249991426`*^9, 
   3.856341257367765*^9, {3.856341315996863*^9, 3.85634134881184*^9}, {
   3.856341780966818*^9, 3.8563418225576687`*^9}, 3.8563418621428432`*^9, {
   3.856342006042161*^9, 3.8563420323044024`*^9}, 3.85634207731496*^9, {
   3.85634229446731*^9, 3.8563423219467783`*^9}, {3.856342351950189*^9, 
   3.856342373280383*^9}, 3.856342409045661*^9, 3.856342442747216*^9, {
   3.8563424812079906`*^9, 3.8563425008501062`*^9}, 3.856342574627509*^9, {
   3.856342621450074*^9, 3.856342659730495*^9}, {3.856342696977065*^9, 
   3.856342783061297*^9}, {3.856342816928185*^9, 3.8563431226336823`*^9}, 
   3.856343167046137*^9, {3.856343206042056*^9, 3.856343225147091*^9}, 
   3.856343266789164*^9, 3.856343339856971*^9, 3.8563433791143637`*^9, 
   3.856343411319522*^9, 3.856343441827413*^9, 3.856343472755371*^9, 
   3.8563435136734447`*^9, 3.856343546537643*^9, 3.8563435984404087`*^9, 
   3.856343638797381*^9, 3.85634367003437*^9, {3.856343714505453*^9, 
   3.856343770222992*^9}, {3.856343815947378*^9, 3.856343843968615*^9}, 
   3.85634387656493*^9, 3.856343936271199*^9, 3.856343974651222*^9, {
   3.85634401235647*^9, 3.856344041993393*^9}, 3.856344079073132*^9, 
   3.8563441191957417`*^9, {3.8563441554716*^9, 3.856344239434127*^9}, 
   3.856344269586863*^9, {3.8563444446499157`*^9, 3.856344471119547*^9}, {
   3.856344582709111*^9, 3.856344604021934*^9}, 3.856344644723722*^9, 
   3.8563447033228292`*^9, {3.8563447498440647`*^9, 3.856344778832807*^9}, 
   3.856344810745934*^9, 3.856344846539178*^9, 3.8563448850223427`*^9, 
   3.856344937240768*^9, 3.8563450034922657`*^9, 3.856345080565531*^9, 
   3.856345223931952*^9, 3.8563453091243553`*^9, 3.8563455321199903`*^9, {
   3.8563455869939957`*^9, 3.856345599348851*^9}, 3.856345690287539*^9, 
   3.856345751002418*^9, 3.8563458174747887`*^9, {3.8563459211186247`*^9, 
   3.856345998476631*^9}, 3.8563460370145597`*^9, {3.856346097108039*^9, 
   3.8563462265316763`*^9}, 3.856346263908772*^9, 3.8563462956982183`*^9, 
   3.856346336873049*^9, 3.8563463709164667`*^9, 3.856346475370335*^9, 
   3.8563479278228188`*^9, 3.8563481648418417`*^9, 3.856348702205248*^9, 
   3.8563487472052298`*^9, 3.856348810005072*^9, 3.856348920589944*^9, 
   3.8563507269396553`*^9, 3.856351125088168*^9, 3.856351169592886*^9, 
   3.856351229664967*^9, 3.8563513317977657`*^9, 3.856351427827186*^9, 
   3.856351478551126*^9, 3.856351536867606*^9, 3.856351594082494*^9, 
   3.856357792935088*^9, 3.856357952251494*^9, 3.856358085248559*^9, 
   3.85635824214657*^9, 3.8563582811691427`*^9, 3.856358408953579*^9, {
   3.856358453187742*^9, 3.856358470470121*^9}, 3.8563585083860683`*^9},
 CellLabel->
  "Out[1525]=",ExpressionUUID->"20cbb545-5f65-421e-9457-c3393e1085b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    SqrtBox["\[Lambda]"], 
    RowBox[{"2", " ", 
     SuperscriptBox["Nc", "2"]}]]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SqrtBox["\[Lambda]"], 
       RowBox[{"60", " ", 
        SuperscriptBox["Nc", "2"]}]]}], "+", 
     FractionBox[
      SqrtBox["\[Lambda]"], 
      RowBox[{"12", " ", 
       SuperscriptBox["Nc", "2"], " ", "y"}]], "-", 
     FractionBox[
      RowBox[{"y", " ", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"60", " ", 
       SuperscriptBox["Nc", "2"]}]], "+", 
     FractionBox[
      SqrtBox["\[Lambda]"], 
      RowBox[{"12", " ", 
       SuperscriptBox["Nc", "2"], " ", "yb"}]], "-", 
     FractionBox[
      SqrtBox["\[Lambda]"], 
      RowBox[{"6", " ", 
       SuperscriptBox["Nc", "2"], " ", "y", " ", "yb"}]], "+", 
     FractionBox[
      RowBox[{"y", " ", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"30", " ", 
       SuperscriptBox["Nc", "2"], " ", "yb"}]], "-", 
     FractionBox[
      RowBox[{"yb", " ", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"60", " ", 
       SuperscriptBox["Nc", "2"]}]], "+", 
     FractionBox[
      RowBox[{"yb", " ", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"30", " ", 
       SuperscriptBox["Nc", "2"], " ", "y"}]], "-", 
     FractionBox[
      RowBox[{"y", " ", "yb", " ", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"105", " ", 
       SuperscriptBox["Nc", "2"]}]]}], ")"}], " ", 
   SuperscriptBox["\[Sigma]", "2"]}], "+", 
  RowBox[{"\[Sigma]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", 
        SqrtBox["\[Lambda]"]}], 
       RowBox[{"12", " ", 
        SuperscriptBox["Nc", "2"]}]]}], "-", 
     FractionBox[
      SqrtBox["\[Lambda]"], 
      RowBox[{"2", " ", 
       SuperscriptBox["Nc", "2"], " ", "y"}]], "+", 
     FractionBox[
      RowBox[{"y", " ", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"12", " ", 
       SuperscriptBox["Nc", "2"]}]], "-", 
     FractionBox[
      SqrtBox["\[Lambda]"], 
      RowBox[{"2", " ", 
       SuperscriptBox["Nc", "2"], " ", "yb"}]], "+", 
     FractionBox[
      SqrtBox["\[Lambda]"], 
      RowBox[{
       SuperscriptBox["Nc", "2"], " ", "y", " ", "yb"}]], "-", 
     FractionBox[
      RowBox[{"y", " ", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"6", " ", 
       SuperscriptBox["Nc", "2"], " ", "yb"}]], "+", 
     FractionBox[
      RowBox[{"yb", " ", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"12", " ", 
       SuperscriptBox["Nc", "2"]}]], "-", 
     FractionBox[
      RowBox[{"yb", " ", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"6", " ", 
       SuperscriptBox["Nc", "2"], " ", "y"}]], "+", 
     FractionBox[
      RowBox[{"7", " ", "y", " ", "yb", " ", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"240", " ", 
       SuperscriptBox["Nc", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SqrtBox["\[Lambda]"], " ", 
       RowBox[{"Log", "[", "2", "]"}]}], 
      SuperscriptBox["Nc", "2"]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.8557269452281103`*^9, 3.8557270233969*^9}, 
   3.85634111873041*^9, 3.856341161967572*^9, 3.8563412249991426`*^9, 
   3.856341257367765*^9, {3.856341315996863*^9, 3.85634134881184*^9}, {
   3.856341780966818*^9, 3.8563418225576687`*^9}, 3.8563418621428432`*^9, {
   3.856342006042161*^9, 3.8563420323044024`*^9}, 3.85634207731496*^9, {
   3.85634229446731*^9, 3.8563423219467783`*^9}, {3.856342351950189*^9, 
   3.856342373280383*^9}, 3.856342409045661*^9, 3.856342442747216*^9, {
   3.8563424812079906`*^9, 3.8563425008501062`*^9}, 3.856342574627509*^9, {
   3.856342621450074*^9, 3.856342659730495*^9}, {3.856342696977065*^9, 
   3.856342783061297*^9}, {3.856342816928185*^9, 3.8563431226336823`*^9}, 
   3.856343167046137*^9, {3.856343206042056*^9, 3.856343225147091*^9}, 
   3.856343266789164*^9, 3.856343339856971*^9, 3.8563433791143637`*^9, 
   3.856343411319522*^9, 3.856343441827413*^9, 3.856343472755371*^9, 
   3.8563435136734447`*^9, 3.856343546537643*^9, 3.8563435984404087`*^9, 
   3.856343638797381*^9, 3.85634367003437*^9, {3.856343714505453*^9, 
   3.856343770222992*^9}, {3.856343815947378*^9, 3.856343843968615*^9}, 
   3.85634387656493*^9, 3.856343936271199*^9, 3.856343974651222*^9, {
   3.85634401235647*^9, 3.856344041993393*^9}, 3.856344079073132*^9, 
   3.8563441191957417`*^9, {3.8563441554716*^9, 3.856344239434127*^9}, 
   3.856344269586863*^9, {3.8563444446499157`*^9, 3.856344471119547*^9}, {
   3.856344582709111*^9, 3.856344604021934*^9}, 3.856344644723722*^9, 
   3.8563447033228292`*^9, {3.8563447498440647`*^9, 3.856344778832807*^9}, 
   3.856344810745934*^9, 3.856344846539178*^9, 3.8563448850223427`*^9, 
   3.856344937240768*^9, 3.8563450034922657`*^9, 3.856345080565531*^9, 
   3.856345223931952*^9, 3.8563453091243553`*^9, 3.8563455321199903`*^9, {
   3.8563455869939957`*^9, 3.856345599348851*^9}, 3.856345690287539*^9, 
   3.856345751002418*^9, 3.8563458174747887`*^9, {3.8563459211186247`*^9, 
   3.856345998476631*^9}, 3.8563460370145597`*^9, {3.856346097108039*^9, 
   3.8563462265316763`*^9}, 3.856346263908772*^9, 3.8563462956982183`*^9, 
   3.856346336873049*^9, 3.8563463709164667`*^9, 3.856346475370335*^9, 
   3.8563479278228188`*^9, 3.8563481648418417`*^9, 3.856348702205248*^9, 
   3.8563487472052298`*^9, 3.856348810005072*^9, 3.856348920589944*^9, 
   3.8563507269396553`*^9, 3.856351125088168*^9, 3.856351169592886*^9, 
   3.856351229664967*^9, 3.8563513317977657`*^9, 3.856351427827186*^9, 
   3.856351478551126*^9, 3.856351536867606*^9, 3.856351594082494*^9, 
   3.856357792935088*^9, 3.856357952251494*^9, 3.856358085248559*^9, 
   3.85635824214657*^9, 3.8563582811691427`*^9, 3.856358408953579*^9, {
   3.856358453187742*^9, 3.856358470470121*^9}, 3.8563585084936247`*^9},
 CellLabel->
  "Out[1526]=",ExpressionUUID->"9b47f303-1e1f-4445-a97e-2155c0691a9d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8557269452281103`*^9, 3.8557270233969*^9}, 
   3.85634111873041*^9, 3.856341161967572*^9, 3.8563412249991426`*^9, 
   3.856341257367765*^9, {3.856341315996863*^9, 3.85634134881184*^9}, {
   3.856341780966818*^9, 3.8563418225576687`*^9}, 3.8563418621428432`*^9, {
   3.856342006042161*^9, 3.8563420323044024`*^9}, 3.85634207731496*^9, {
   3.85634229446731*^9, 3.8563423219467783`*^9}, {3.856342351950189*^9, 
   3.856342373280383*^9}, 3.856342409045661*^9, 3.856342442747216*^9, {
   3.8563424812079906`*^9, 3.8563425008501062`*^9}, 3.856342574627509*^9, {
   3.856342621450074*^9, 3.856342659730495*^9}, {3.856342696977065*^9, 
   3.856342783061297*^9}, {3.856342816928185*^9, 3.8563431226336823`*^9}, 
   3.856343167046137*^9, {3.856343206042056*^9, 3.856343225147091*^9}, 
   3.856343266789164*^9, 3.856343339856971*^9, 3.8563433791143637`*^9, 
   3.856343411319522*^9, 3.856343441827413*^9, 3.856343472755371*^9, 
   3.8563435136734447`*^9, 3.856343546537643*^9, 3.8563435984404087`*^9, 
   3.856343638797381*^9, 3.85634367003437*^9, {3.856343714505453*^9, 
   3.856343770222992*^9}, {3.856343815947378*^9, 3.856343843968615*^9}, 
   3.85634387656493*^9, 3.856343936271199*^9, 3.856343974651222*^9, {
   3.85634401235647*^9, 3.856344041993393*^9}, 3.856344079073132*^9, 
   3.8563441191957417`*^9, {3.8563441554716*^9, 3.856344239434127*^9}, 
   3.856344269586863*^9, {3.8563444446499157`*^9, 3.856344471119547*^9}, {
   3.856344582709111*^9, 3.856344604021934*^9}, 3.856344644723722*^9, 
   3.8563447033228292`*^9, {3.8563447498440647`*^9, 3.856344778832807*^9}, 
   3.856344810745934*^9, 3.856344846539178*^9, 3.8563448850223427`*^9, 
   3.856344937240768*^9, 3.8563450034922657`*^9, 3.856345080565531*^9, 
   3.856345223931952*^9, 3.8563453091243553`*^9, 3.8563455321199903`*^9, {
   3.8563455869939957`*^9, 3.856345599348851*^9}, 3.856345690287539*^9, 
   3.856345751002418*^9, 3.8563458174747887`*^9, {3.8563459211186247`*^9, 
   3.856345998476631*^9}, 3.8563460370145597`*^9, {3.856346097108039*^9, 
   3.8563462265316763`*^9}, 3.856346263908772*^9, 3.8563462956982183`*^9, 
   3.856346336873049*^9, 3.8563463709164667`*^9, 3.856346475370335*^9, 
   3.8563479278228188`*^9, 3.8563481648418417`*^9, 3.856348702205248*^9, 
   3.8563487472052298`*^9, 3.856348810005072*^9, 3.856348920589944*^9, 
   3.8563507269396553`*^9, 3.856351125088168*^9, 3.856351169592886*^9, 
   3.856351229664967*^9, 3.8563513317977657`*^9, 3.856351427827186*^9, 
   3.856351478551126*^9, 3.856351536867606*^9, 3.856351594082494*^9, 
   3.856357792935088*^9, 3.856357952251494*^9, 3.856358085248559*^9, 
   3.85635824214657*^9, 3.8563582811691427`*^9, 3.856358408953579*^9, {
   3.856358453187742*^9, 3.856358470470121*^9}, 3.856358508580183*^9},
 CellLabel->
  "Out[1527]=",ExpressionUUID->"239b54c4-213a-4354-a147-df9eb80e0f1b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Expansion in blocks (defect)", "Subsection",
 CellChangeTimes->{{3.855721256644702*^9, 
  3.855721271414959*^9}},ExpressionUUID->"e11a00a3-cf4d-4cf2-a0b9-\
06a519716181"],

Cell["CFT data:", "Text",
 CellChangeTimes->{{3.8557244332816563`*^9, 
  3.855724434706677*^9}},ExpressionUUID->"977feb1c-35bc-4b71-b6f6-\
4c20214ef8a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"defCFTdata", "[", 
    RowBox[{"2", ",", "2"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[ScriptCapitalA]h", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SqrtBox["\[Lambda]"]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["Nc", "2"]}]]}]}], ",", 
     RowBox[{"\[ScriptCapitalB]h", "\[Rule]", 
      FractionBox[
       SqrtBox["\[Lambda]"], 
       SuperscriptBox["Nc", "2"]]}], ",", 
     RowBox[{"\[ScriptCapitalC]h", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["\[Lambda]"], 
        RowBox[{"2", " ", 
         SuperscriptBox["Nc", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"\[ScriptCapitalD]h", "[", "s_", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[ScriptCapitalE]h", "[", "s_", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1", "+", "s"}], 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", "s"}]}], ")"}]}]]}], 
       FractionBox[
        SqrtBox["\[Lambda]"], 
        SuperscriptBox["Nc", "2"]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalF]h", "[", 
        RowBox[{"\[CapitalDelta]_", ",", "s_"}], "]"}], "/;", 
       RowBox[{
        RowBox[{"OddQ", "[", 
         RowBox[{"\[CapitalDelta]", "-", "s"}], "]"}], "\[Equal]", "True"}]}],
       "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[ScriptCapitalF]h", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["\[Lambda]"], 
        RowBox[{"10", " ", 
         SuperscriptBox["Nc", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"\[ScriptCapitalF]h", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"27", " ", 
         SqrtBox["\[Lambda]"]}], 
        RowBox[{"112", " ", 
         SuperscriptBox["Nc", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"\[ScriptCapitalF]h", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2161", " ", 
         SqrtBox["\[Lambda]"]}], 
        RowBox[{"3402", " ", 
         SuperscriptBox["Nc", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"\[ScriptCapitalF]h", "[", 
       RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"7", " ", 
         SqrtBox["\[Lambda]"]}], 
        RowBox[{"27", " ", 
         SuperscriptBox["Nc", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalF]h\[Gamma]", "[", 
        RowBox[{"\[CapitalDelta]_", ",", "s_"}], "]"}], "/;", 
       RowBox[{"\[CapitalDelta]", "\[Equal]", 
        RowBox[{"s", "+", "2"}]}]}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", "+", 
          RowBox[{"2", "s"}]}], 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"1", "+", "s"}], ")"}]}]]}], 
       FractionBox[
        SqrtBox["\[Lambda]"], 
        SuperscriptBox["Nc", "2"]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[ScriptCapitalF]h\[Gamma]", "[", 
        RowBox[{"\[CapitalDelta]_", ",", "s_"}], "]"}], "/;", 
       RowBox[{
        RowBox[{"OddQ", "[", 
         RowBox[{"\[CapitalDelta]", "-", "s"}], "]"}], "\[Equal]", "True"}]}],
       "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[ScriptCapitalF]h\[Gamma]", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"65", " ", 
         SqrtBox["\[Lambda]"]}], 
        RowBox[{"27", " ", 
         SuperscriptBox["Nc", "2"]}]]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8557244368841352`*^9, 3.8557244675304337`*^9}, {
  3.855724862550796*^9, 3.855724888343657*^9}, {3.855724980948674*^9, 
  3.855724981674127*^9}, {3.855725032555147*^9, 3.8557250334240437`*^9}, {
  3.8563583498407927`*^9, 
  3.856358385344933*^9}},ExpressionUUID->"aed53b36-a6b5-4eab-9380-\
cd697d8c43cd"],

Cell["Comparison of defect expansion vs correlator:", "Text",
 CellChangeTimes->{{3.855724449886594*^9, 
  3.855724457922333*^9}},ExpressionUUID->"8a2d0308-a8a5-40dc-89a2-\
5595cb549e90"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]max", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"smax", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zmax", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalA]h", "+", 
     RowBox[{"\[ScriptCapitalB]h", " ", 
      RowBox[{"sblockDefBp", "[", "1", "]"}]}], "+", 
     RowBox[{"\[ScriptCapitalC]h", " ", 
      RowBox[{"sblockDefBp", "[", "2", "]"}]}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalD]h", "[", "s", "]"}], 
        RowBox[{"sblockDefB1", "[", 
         RowBox[{"0", ",", "s"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "0", ",", "smax"}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalE]h", "[", "s", "]"}], 
        RowBox[{"sblockDefB1", "[", 
         RowBox[{"1", ",", "s"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "0", ",", "smax"}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalF]h", "[", 
         RowBox[{"\[CapitalDelta]", ",", "s"}], "]"}], 
        RowBox[{"sblockDefL", "[", 
         RowBox[{"\[CapitalDelta]", ",", "0", ",", "s"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "0", ",", "smax"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[CapitalDelta]", ",", 
         RowBox[{"s", "+", "2"}], ",", "\[CapitalDelta]max"}], "}"}]}], "]"}],
      "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[ScriptCapitalF]h\[Gamma]", "[", 
         RowBox[{"\[CapitalDelta]", ",", "s"}], "]"}], 
        RowBox[{"DsblockDefL", "[", 
         RowBox[{"\[CapitalDelta]", ",", "0", ",", "s"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "0", ",", "smax"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[CapitalDelta]", ",", 
         RowBox[{"s", "+", "2"}], ",", "\[CapitalDelta]max"}], "}"}]}], 
      "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"fh", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"fhV", "[", 
         RowBox[{"a", ",", "b"}], "]"}], "[", 
        RowBox[{"z", ",", "zb"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"hh", "[", "a_", "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"hhV", "[", "a", "]"}], "[", "\[Sigma]", "]"}]}]}], "}"}]}], "//", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"z", ",", "0", ",", "zmax"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"zb", ",", "0", ",", "zmax"}], "}"}]}], "]"}], "&"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"%", "/.", 
       RowBox[{"defCFTdata", "[", 
        RowBox[{"2", ",", "2"}], "]"}]}], "//", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", "0", ",", "zmax"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"zb", ",", "0", ",", "zmax"}], "}"}]}], "]"}], "&"}]}], "//",
      "Normal"}], "//", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"#", ",", "200"}], "]"}], "&"}]}], "//", "Rationalize"}], "//", 
  
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", "\[Sigma]"}], "]"}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"corr", "[", 
      RowBox[{"2", ",", "2"}], "]"}], "//", 
     RowBox[{
      RowBox[{"#", "/.", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"z", " ", "zb"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"Log", "[", "z", "]"}], "+", 
         RowBox[{"Log", "[", "zb", "]"}]}]}]}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "0", ",", "zmax"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"zb", ",", "0", ",", "zmax"}], "}"}]}], "]"}], "&"}]}], "//", 
   "Normal"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", "\[Sigma]"}], "]"}], "&"}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "\[Equal]", "%%"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"\[CapitalDelta]max", ",", "smax", ",", "zmax"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8557239289434557`*^9, 3.855724003236508*^9}, {
  3.8557243140187693`*^9, 3.855724322471116*^9}, {3.8557243694999313`*^9, 
  3.8557244145746613`*^9}, {3.8557244457931767`*^9, 3.855724483281032*^9}, {
  3.855724988371764*^9, 3.8557249901281633`*^9}, {3.855725043481011*^9, 
  3.855725044219448*^9}, {3.8563583874632597`*^9, 
  3.8563584084551373`*^9}},ExpressionUUID->"2784dc69-3b6b-4136-97f6-\
1197d5a56d95"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", 
     SqrtBox["\[Lambda]"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["Nc", "2"]}]]}], "-", 
  FractionBox[
   RowBox[{
    SqrtBox["z"], " ", 
    SqrtBox["zb"], " ", 
    SqrtBox["\[Lambda]"]}], 
   SuperscriptBox["Nc", "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["z", 
     RowBox[{"3", "/", "2"}]], " ", 
    SqrtBox["zb"], " ", 
    SqrtBox["\[Lambda]"]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["Nc", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["z", "2"], " ", "zb", " ", 
    SqrtBox["\[Lambda]"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["Nc", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SqrtBox["z"], " ", 
    SuperscriptBox["zb", 
     RowBox[{"3", "/", "2"}]], " ", 
    SqrtBox["\[Lambda]"]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["Nc", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["z", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["zb", 
     RowBox[{"3", "/", "2"}]], " ", 
    SqrtBox["\[Lambda]"]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["Nc", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "z", " ", 
    SuperscriptBox["zb", "2"], " ", 
    SqrtBox["\[Lambda]"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["Nc", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["z", "2"], " ", 
    SuperscriptBox["zb", "2"], " ", 
    SqrtBox["\[Lambda]"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["Nc", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "z", " ", "zb", " ", 
    SqrtBox["\[Lambda]"], " ", 
    RowBox[{"Log", "[", "z", "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["Nc", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["z", "2"], " ", "zb", " ", 
    SqrtBox["\[Lambda]"], " ", 
    RowBox[{"Log", "[", "z", "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["Nc", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "z", " ", 
    SuperscriptBox["zb", "2"], " ", 
    SqrtBox["\[Lambda]"], " ", 
    RowBox[{"Log", "[", "z", "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["Nc", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["z", "2"], " ", 
    SuperscriptBox["zb", "2"], " ", 
    SqrtBox["\[Lambda]"], " ", 
    RowBox[{"Log", "[", "z", "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["Nc", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "z", " ", "zb", " ", 
    SqrtBox["\[Lambda]"], " ", 
    RowBox[{"Log", "[", "zb", "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["Nc", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["z", "2"], " ", "zb", " ", 
    SqrtBox["\[Lambda]"], " ", 
    RowBox[{"Log", "[", "zb", "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["Nc", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "z", " ", 
    SuperscriptBox["zb", "2"], " ", 
    SqrtBox["\[Lambda]"], " ", 
    RowBox[{"Log", "[", "zb", "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["Nc", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["z", "2"], " ", 
    SuperscriptBox["zb", "2"], " ", 
    SqrtBox["\[Lambda]"], " ", 
    RowBox[{"Log", "[", "zb", "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["Nc", "2"]}]], "+", 
  RowBox[{
   SuperscriptBox["\[Sigma]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"z", " ", "zb", " ", 
        SqrtBox["\[Lambda]"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["Nc", "2"]}]]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], " ", "zb", " ", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["Nc", "2"]}]], "-", 
     FractionBox[
      RowBox[{"z", " ", 
       SuperscriptBox["zb", "2"], " ", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["Nc", "2"]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       SqrtBox["\[Lambda]"]}], 
      SuperscriptBox["Nc", "2"]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       SqrtBox["\[Lambda]"], " ", 
       RowBox[{"Log", "[", "z", "]"}]}], 
      SuperscriptBox["Nc", "2"]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       SqrtBox["\[Lambda]"], " ", 
       RowBox[{"Log", "[", "zb", "]"}]}], 
      SuperscriptBox["Nc", "2"]]}], ")"}]}], "+", 
  RowBox[{"\[Sigma]", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SqrtBox["z"], " ", 
       SqrtBox["zb"], " ", 
       SqrtBox["\[Lambda]"]}], 
      SuperscriptBox["Nc", "2"]], "+", 
     FractionBox[
      RowBox[{"z", " ", "zb", " ", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["Nc", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["zb", 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["Nc", "2"]}]], "+", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["Nc", "2"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], " ", "zb", " ", 
       SqrtBox["\[Lambda]"], " ", 
       RowBox[{"Log", "[", "z", "]"}]}], 
      SuperscriptBox["Nc", "2"]], "-", 
     FractionBox[
      RowBox[{"z", " ", 
       SuperscriptBox["zb", "2"], " ", 
       SqrtBox["\[Lambda]"], " ", 
       RowBox[{"Log", "[", "z", "]"}]}], 
      SuperscriptBox["Nc", "2"]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       SqrtBox["\[Lambda]"], " ", 
       RowBox[{"Log", "[", "z", "]"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["Nc", "2"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], " ", "zb", " ", 
       SqrtBox["\[Lambda]"], " ", 
       RowBox[{"Log", "[", "zb", "]"}]}], 
      SuperscriptBox["Nc", "2"]], "-", 
     FractionBox[
      RowBox[{"z", " ", 
       SuperscriptBox["zb", "2"], " ", 
       SqrtBox["\[Lambda]"], " ", 
       RowBox[{"Log", "[", "zb", "]"}]}], 
      SuperscriptBox["Nc", "2"]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       SqrtBox["\[Lambda]"], " ", 
       RowBox[{"Log", "[", "zb", "]"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["Nc", "2"]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.855723924597766*^9, 3.855724004516049*^9}, 
   3.85572432524629*^9, 3.8557243748852158`*^9, {3.855724407192971*^9, 
   3.855724415526215*^9}, 3.855724469479991*^9, {3.855724869880136*^9, 
   3.8557248917418413`*^9}, {3.855724984198238*^9, 3.855724992196327*^9}, 
   3.855725045413528*^9},
 CellLabel->
  "Out[2007]=",ExpressionUUID->"5f26e54f-91b7-49f1-957e-345a24196902"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", 
     SqrtBox["\[Lambda]"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["Nc", "2"]}]]}], "-", 
  FractionBox[
   RowBox[{
    SqrtBox["z"], " ", 
    SqrtBox["zb"], " ", 
    SqrtBox["\[Lambda]"]}], 
   SuperscriptBox["Nc", "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["z", 
     RowBox[{"3", "/", "2"}]], " ", 
    SqrtBox["zb"], " ", 
    SqrtBox["\[Lambda]"]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["Nc", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["z", "2"], " ", "zb", " ", 
    SqrtBox["\[Lambda]"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["Nc", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SqrtBox["z"], " ", 
    SuperscriptBox["zb", 
     RowBox[{"3", "/", "2"}]], " ", 
    SqrtBox["\[Lambda]"]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["Nc", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["z", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["zb", 
     RowBox[{"3", "/", "2"}]], " ", 
    SqrtBox["\[Lambda]"]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["Nc", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "z", " ", 
    SuperscriptBox["zb", "2"], " ", 
    SqrtBox["\[Lambda]"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["Nc", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["z", "2"], " ", 
    SuperscriptBox["zb", "2"], " ", 
    SqrtBox["\[Lambda]"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["Nc", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "z", " ", "zb", " ", 
    SqrtBox["\[Lambda]"], " ", 
    RowBox[{"Log", "[", "z", "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["Nc", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["z", "2"], " ", "zb", " ", 
    SqrtBox["\[Lambda]"], " ", 
    RowBox[{"Log", "[", "z", "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["Nc", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "z", " ", 
    SuperscriptBox["zb", "2"], " ", 
    SqrtBox["\[Lambda]"], " ", 
    RowBox[{"Log", "[", "z", "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["Nc", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["z", "2"], " ", 
    SuperscriptBox["zb", "2"], " ", 
    SqrtBox["\[Lambda]"], " ", 
    RowBox[{"Log", "[", "z", "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["Nc", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", "z", " ", "zb", " ", 
    SqrtBox["\[Lambda]"], " ", 
    RowBox[{"Log", "[", "zb", "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["Nc", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["z", "2"], " ", "zb", " ", 
    SqrtBox["\[Lambda]"], " ", 
    RowBox[{"Log", "[", "zb", "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["Nc", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", "z", " ", 
    SuperscriptBox["zb", "2"], " ", 
    SqrtBox["\[Lambda]"], " ", 
    RowBox[{"Log", "[", "zb", "]"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["Nc", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["z", "2"], " ", 
    SuperscriptBox["zb", "2"], " ", 
    SqrtBox["\[Lambda]"], " ", 
    RowBox[{"Log", "[", "zb", "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["Nc", "2"]}]], "+", 
  RowBox[{
   SuperscriptBox["\[Sigma]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"z", " ", "zb", " ", 
        SqrtBox["\[Lambda]"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["Nc", "2"]}]]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], " ", "zb", " ", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["Nc", "2"]}]], "-", 
     FractionBox[
      RowBox[{"z", " ", 
       SuperscriptBox["zb", "2"], " ", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["Nc", "2"]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       SqrtBox["\[Lambda]"]}], 
      SuperscriptBox["Nc", "2"]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       SqrtBox["\[Lambda]"], " ", 
       RowBox[{"Log", "[", "z", "]"}]}], 
      SuperscriptBox["Nc", "2"]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       SqrtBox["\[Lambda]"], " ", 
       RowBox[{"Log", "[", "zb", "]"}]}], 
      SuperscriptBox["Nc", "2"]]}], ")"}]}], "+", 
  RowBox[{"\[Sigma]", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SqrtBox["z"], " ", 
       SqrtBox["zb"], " ", 
       SqrtBox["\[Lambda]"]}], 
      SuperscriptBox["Nc", "2"]], "+", 
     FractionBox[
      RowBox[{"z", " ", "zb", " ", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["Nc", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", 
        RowBox[{"3", "/", "2"}]], " ", 
       SuperscriptBox["zb", 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"3", " ", 
       SuperscriptBox["Nc", "2"]}]], "+", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       SqrtBox["\[Lambda]"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["Nc", "2"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], " ", "zb", " ", 
       SqrtBox["\[Lambda]"], " ", 
       RowBox[{"Log", "[", "z", "]"}]}], 
      SuperscriptBox["Nc", "2"]], "-", 
     FractionBox[
      RowBox[{"z", " ", 
       SuperscriptBox["zb", "2"], " ", 
       SqrtBox["\[Lambda]"], " ", 
       RowBox[{"Log", "[", "z", "]"}]}], 
      SuperscriptBox["Nc", "2"]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       SqrtBox["\[Lambda]"], " ", 
       RowBox[{"Log", "[", "z", "]"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["Nc", "2"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], " ", "zb", " ", 
       SqrtBox["\[Lambda]"], " ", 
       RowBox[{"Log", "[", "zb", "]"}]}], 
      SuperscriptBox["Nc", "2"]], "-", 
     FractionBox[
      RowBox[{"z", " ", 
       SuperscriptBox["zb", "2"], " ", 
       SqrtBox["\[Lambda]"], " ", 
       RowBox[{"Log", "[", "zb", "]"}]}], 
      SuperscriptBox["Nc", "2"]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox["zb", "2"], " ", 
       SqrtBox["\[Lambda]"], " ", 
       RowBox[{"Log", "[", "zb", "]"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["Nc", "2"]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.855723924597766*^9, 3.855724004516049*^9}, 
   3.85572432524629*^9, 3.8557243748852158`*^9, {3.855724407192971*^9, 
   3.855724415526215*^9}, 3.855724469479991*^9, {3.855724869880136*^9, 
   3.8557248917418413`*^9}, {3.855724984198238*^9, 3.855724992196327*^9}, 
   3.855725045492495*^9},
 CellLabel->
  "Out[2008]=",ExpressionUUID->"01a33ab0-5967-4acb-b7ca-c198de0aeecb"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.855723924597766*^9, 3.855724004516049*^9}, 
   3.85572432524629*^9, 3.8557243748852158`*^9, {3.855724407192971*^9, 
   3.855724415526215*^9}, 3.855724469479991*^9, {3.855724869880136*^9, 
   3.8557248917418413`*^9}, {3.855724984198238*^9, 3.855724992196327*^9}, 
   3.855725045574093*^9},
 CellLabel->
  "Out[2009]=",ExpressionUUID->"4cb86dde-ee4d-4f33-bcd1-fb5ad67fdf57"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", 
   RowBox[{
    SubscriptBox["\[ScriptCapitalO]", "3"], 
    SubscriptBox["\[ScriptCapitalO]", "3"]}], "\[RightAngleBracket]"}], 
  TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"ee30ed0d-5b82-4d48-a36c-580a0cdd6b9a"]], \
"Section",
 CellChangeTimes->{{3.855718807694029*^9, 
  3.8557188346041594`*^9}},ExpressionUUID->"de7ccaf1-1e9e-4211-a21d-\
d8c5093bca00"],

Cell[CellGroupData[{

Cell["Correlator", "Subsection",
 CellChangeTimes->{{3.855720599793489*^9, 
  3.8557206010181837`*^9}},ExpressionUUID->"8ec923ec-26e3-42f0-a8d0-\
cce0bee5b147"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F0", "[", "3", "]"}], "[", 
   RowBox[{"z_", ",", "zb_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"6", 
      SqrtBox["\[Lambda]"]}], 
     RowBox[{"8", 
      SuperscriptBox["Nc", "2"]}]]}], 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"z", " ", "zb"}], ")"}], 
     RowBox[{"3", "/", "2"}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "z"}], ")"}], "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "zb"}], ")"}], "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"z", " ", "zb"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"z", " ", "zb"}]}], ")"}], "2"]], "+", 
     FractionBox[
      RowBox[{"2", "z", " ", "zb", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"z", " ", "zb"}], "]"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"z", " ", "zb"}]}], ")"}], "3"]]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", "3", "]"}], "[", 
   RowBox[{"z_", ",", "zb_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"3", 
     SqrtBox["\[Lambda]"]}], 
    RowBox[{"4", 
     SuperscriptBox["Nc", "2"]}]], 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"z", " ", "zb"}], ")"}], 
     RowBox[{"3", "/", "2"}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", "zb"}], ")"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"z", " ", "zb"}]}], ")"}], "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["z", "2"], 
      SuperscriptBox["zb", "2"]}], "-", 
     RowBox[{"38", "z", " ", "zb"}], "+", "1", "-", 
     FractionBox[
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"z", "+", "zb"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"z", " ", "zb"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["z", "2"], 
             SuperscriptBox["zb", "2"]}], "-", 
            RowBox[{"11", "z", " ", "zb"}], "+", "1"}], ")"}]}], "+", 
         RowBox[{"z", " ", "zb", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z", " ", "zb"}], "+", "5"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", "z", " ", "zb"}], "+", "1"}], ")"}]}]}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"z", " ", "zb"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "zb"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"z", " ", "zb"}]}], ")"}]}]]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2", "[", "3", "]"}], "[", 
   RowBox[{"z_", ",", "zb_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"18", 
      SqrtBox["\[Lambda]"]}], 
     SuperscriptBox["Nc", "2"]]}], 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"z", " ", "zb"}], ")"}], 
     RowBox[{"1", "/", "2"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"z", " ", "zb"}]}], ")"}], "2"]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"z", " ", "zb"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "zb"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"3", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"z", " ", "zb"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["z", "2"], 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"6", "z", " ", "zb"}], "+", "1"}], ")"}]}], 
      RowBox[{"32", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"z", " ", "zb"}]}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", "z", " ", "zb", 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         RowBox[{"10", "z", " ", "zb"}], "+", 
         RowBox[{"7", 
          SuperscriptBox["z", "2"], 
          SuperscriptBox["zb", "2"]}]}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"z", " ", "zb"}], "]"}]}], 
      RowBox[{"32", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"z", " ", "zb"}]}], ")"}], "3"]}]], "+", 
     FractionBox[
      RowBox[{"z", " ", "zb", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"z", " ", "zb"}]}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"z", " ", "zb"}], "]"}]}], 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "-", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "zb"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"z", " ", "zb"}]}], ")"}]}]]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F3", "[", "3", "]"}], "[", 
   RowBox[{"z_", ",", "zb_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", 
      SqrtBox["\[Lambda]"]}], 
     RowBox[{"4", 
      SuperscriptBox["Nc", "2"]}]]}], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{"3", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", " ", "zb"}], ")"}], 
        RowBox[{"1", "/", "2"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"z", "+", "zb"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["z", "2"], 
             SuperscriptBox["zb", "2"]}], "+", 
            RowBox[{"10", "z", " ", "zb"}], "+", "1"}], ")"}]}], "-", 
         RowBox[{"3", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"z", " ", "zb"}]}], ")"}], "3"]}]}], ")"}]}], 
      RowBox[{"4", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"z", " ", "zb"}]}], ")"}], "4"]}]], "+", 
     FractionBox[
      RowBox[{"3", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", " ", "zb"}], ")"}], 
        RowBox[{"3", "/", "2"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", 
          SuperscriptBox["z", "2"], 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"2", " ", "z", " ", "zb"}], "+", "5", "-", 
         RowBox[{"3", 
          RowBox[{"(", 
           RowBox[{"z", "+", "zb"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"z", " ", "zb"}]}], ")"}]}]}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"z", " ", "zb"}], "]"}]}], 
      RowBox[{"2", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"z", " ", "zb"}]}], ")"}], "5"]}]]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.855718848290504*^9, 3.85571889228193*^9}, {
   3.8557190579026947`*^9, 3.855719159169506*^9}, {3.8557191971449547`*^9, 
   3.855719350839177*^9}, {3.855719422117709*^9, 3.8557194616818132`*^9}, {
   3.855719600859934*^9, 3.855719647429796*^9}, {3.8557196998014383`*^9, 
   3.8557197070010357`*^9}, 3.855725124289356*^9},
 CellLabel->
  "In[411]:=",ExpressionUUID->"162f0484-ee57-471f-9be4-60bfc7170e2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"corr", "[", 
   RowBox[{"3", ",", "3"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Sigma]", "3"], 
    RowBox[{
     RowBox[{"F0", "[", "3", "]"}], "[", 
     RowBox[{"z", ",", "zb"}], "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Sigma]", "2"], 
    RowBox[{
     RowBox[{"F1", "[", "3", "]"}], "[", 
     RowBox[{"z", ",", "zb"}], "]"}]}], "+", 
   RowBox[{"\[Sigma]", " ", 
    RowBox[{
     RowBox[{"F2", "[", "3", "]"}], "[", 
     RowBox[{"z", ",", "zb"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"F3", "[", "3", "]"}], "[", 
    RowBox[{"z", ",", "zb"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.855720791036778*^9, 3.855720825010138*^9}},
 CellLabel->
  "In[415]:=",ExpressionUUID->"9d584342-3f95-4a94-9949-869dae27d33e"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[LeftAngleBracket]", 
   RowBox[{
    SubscriptBox["\[ScriptCapitalO]", "4"], 
    SubscriptBox["\[ScriptCapitalO]", "4"]}], "\[RightAngleBracket]"}], 
  TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"a645f1dd-51f7-4610-b679-4033f3d24011"]], \
"Section",
 CellChangeTimes->{{3.855718807694029*^9, 3.8557188346041594`*^9}, {
  3.8557189061985693`*^9, 
  3.855718907867887*^9}},ExpressionUUID->"b6079c34-a601-4df7-a554-\
4f2f146dbfaa"],

Cell[CellGroupData[{

Cell["Correlator", "Subsection",
 CellChangeTimes->{{3.855720599793489*^9, 
  3.8557206010181837`*^9}},ExpressionUUID->"4693d98d-3422-4a1e-a9fa-\
d510a4f8a257"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F0", "[", "4", "]"}], "[", 
   RowBox[{"z_", ",", "zb_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SqrtBox["\[Lambda]"], 
     SuperscriptBox["Nc", "2"]]}], 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"z", " ", "zb"}], ")"}], "2"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "z"}], ")"}], "3"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "zb"}], ")"}], "3"]}]], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"z", " ", "zb"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"z", " ", "zb"}]}], ")"}], "2"]], "+", 
     FractionBox[
      RowBox[{"2", "z", " ", "zb", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"z", " ", "zb"}], "]"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"z", " ", "zb"}]}], ")"}], "3"]]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", "4", "]"}], "[", 
   RowBox[{"z_", ",", "zb_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    SqrtBox["\[Lambda]"], 
    SuperscriptBox["Nc", "2"]], 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"z", " ", "zb"}], ")"}], "2"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "z"}], ")"}], "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "zb"}], ")"}], "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"z", " ", "zb"}]}], ")"}], "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["z", "2"], 
      SuperscriptBox["zb", "2"]}], "-", 
     RowBox[{"38", "z", " ", "zb"}], "+", "1", "-", 
     FractionBox[
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"z", "+", "zb"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"z", " ", "zb"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["z", "2"], 
             SuperscriptBox["zb", "2"]}], "-", 
            RowBox[{"11", "z", " ", "zb"}], "+", "1"}], ")"}]}], "+", 
         RowBox[{"z", " ", "zb", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z", " ", "zb"}], "+", "5"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", "z", " ", "zb"}], "+", "1"}], ")"}]}]}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"z", " ", "zb"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "zb"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"z", " ", "zb"}]}], ")"}]}]]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2", "[", "4", "]"}], "[", 
   RowBox[{"z_", ",", "zb_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", 
      SqrtBox["\[Lambda]"]}], 
     RowBox[{"2", 
      SuperscriptBox["Nc", "2"]}]]}], 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"z", " ", "zb"}], ")"}], "2"], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "z"}], ")"}], "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "zb"}], ")"}], "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"z", " ", "zb"}]}], ")"}], "6"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{"z", "+", "zb"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"z", " ", "zb"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", 
         SuperscriptBox["z", "2"], 
         SuperscriptBox["zb", "2"]}], "-", 
        RowBox[{"91", "z", " ", "zb"}], "+", "8"}], ")"}]}], "+", 
     RowBox[{"2", "z", " ", "zb", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"43", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["z", "2"], 
            SuperscriptBox["zb", "2"]}]}], ")"}]}], "+", 
        RowBox[{"214", "z", " ", "zb"}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"z", " ", "zb"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["z", "4"], 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"14", "z", " ", "zb", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["z", "2"], 
             SuperscriptBox["zb", "2"]}]}], ")"}]}], "+", 
         RowBox[{"270", 
          SuperscriptBox["z", "2"], 
          SuperscriptBox["zb", "2"]}], "+", "1"}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"z", " ", "zb"}], "]"}]}], 
      RowBox[{"1", "-", 
       RowBox[{"z", " ", "zb"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"z", "+", "zb"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", 
          SuperscriptBox["z", "4"], 
          SuperscriptBox["zb", "4"]}], "-", 
         RowBox[{"46", "z", " ", "zb", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["z", "2"], 
             SuperscriptBox["zb", "2"]}]}], ")"}]}], "-", 
         RowBox[{"222", 
          SuperscriptBox["z", "2"], 
          SuperscriptBox["zb", "2"]}], "+", "7"}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"z", " ", "zb"}], "]"}]}], 
      RowBox[{"1", "-", 
       RowBox[{"z", " ", "zb"}]}]]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F3", "[", "4", "]"}], "[", 
   RowBox[{"z_", ",", "zb_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     SqrtBox["\[Lambda]"], 
     RowBox[{"2", 
      SuperscriptBox["Nc", "2"]}]]}], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"270", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", " ", "zb"}], ")"}], "2"], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"z", " ", "zb"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "zb"}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"z", " ", "zb"}]}], ")"}], "4"]}]], "-", 
     FractionBox[
      RowBox[{"z", " ", "zb", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["z", "4"], 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"229", " ", "z", " ", "zb", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["z", "2"], 
             SuperscriptBox["zb", "2"]}]}], ")"}]}], "+", 
         RowBox[{"438", 
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox["zb", "2"]}], "+", "2"}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"z", " ", "zb"}]}], ")"}], "6"]], "+", 
     FractionBox[
      RowBox[{"90", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", " ", "zb"}], ")"}], "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["z", "2"], 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"4", "z", " ", "zb"}], "+", "1"}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"z", " ", "zb"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "zb"}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"z", " ", "zb"}]}], ")"}], "5"]}]], "-", 
     RowBox[{"4", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SqrtBox[
         RowBox[{"z", " ", "zb"}]]}], "]"}]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", " ", "zb"}], ")"}], "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["z", "5"], 
          SuperscriptBox["zb", "5"]}], "-", 
         RowBox[{"14", 
          SuperscriptBox["z", "4"], 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"117", 
          SuperscriptBox["z", "3"], 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"325", 
          SuperscriptBox["z", "2"], 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"395", "z", " ", "zb"}], "+", "75"}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"z", " ", "zb"}], "]"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"z", " ", "zb"}]}], ")"}], "7"]]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F4", "[", "4", "]"}], "[", 
   RowBox[{"z_", ",", "zb_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    SqrtBox["\[Lambda]"], 
    SuperscriptBox["Nc", "2"]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"z", "+", "zb"}], 
       RowBox[{"2", 
        SqrtBox[
         RowBox[{"z", " ", "zb"}]]}]]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"z", "+", "zb"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"z", " ", "zb"}]}], ")"}]}], "-", 
        RowBox[{"4", "z", " ", "zb"}]}], 
       RowBox[{"2", "z", " ", "zb"}]], 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SqrtBox[
         RowBox[{"z", " ", "zb"}]]}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"z", "+", "zb"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"z", " ", "zb"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["z", "4"], 
          SuperscriptBox["zb", "4"]}], "-", 
         RowBox[{"11", "z", " ", "zb", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["z", "2"], 
             SuperscriptBox["zb", "2"]}]}], ")"}]}], "+", 
         RowBox[{"468", 
          SuperscriptBox["z", "2"], 
          SuperscriptBox["zb", "2"]}], "+", "2"}], ")"}]}], 
      RowBox[{"16", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"z", " ", "zb"}]}], ")"}], "6"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"15", 
        SuperscriptBox["z", "6"], 
        SuperscriptBox["zb", "6"]}], "-", 
       RowBox[{"74", "z", " ", "zb", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["z", "4"], 
           SuperscriptBox["zb", "4"]}]}], ")"}]}], "+", 
       RowBox[{"1397", 
        SuperscriptBox["z", "2"], 
        SuperscriptBox["zb", "2"], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["z", "2"], 
           SuperscriptBox["zb", "2"]}]}], ")"}]}], "+", 
       RowBox[{"924", 
        SuperscriptBox["z", "3"], 
        SuperscriptBox["zb", "3"]}], "+", "15"}], 
      RowBox[{"16", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"z", " ", "zb"}]}], ")"}], "6"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", " ", "zb"}], ")"}], "2"], 
       RowBox[{"(", 
        RowBox[{"z", "+", "zb"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["z", "5"], 
          SuperscriptBox["zb", "5"]}], "-", 
         RowBox[{"6", 
          SuperscriptBox["z", "4"], 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"14", 
          SuperscriptBox["z", "3"], 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"56", 
          SuperscriptBox["z", "2"], 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"315", "z", " ", "zb"}], "+", "70"}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"z", " ", "zb"}], "]"}]}], 
      RowBox[{"4", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"z", " ", "zb"}]}], ")"}], "7"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", " ", "zb"}], ")"}], "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", 
          SuperscriptBox["z", "5"], 
          SuperscriptBox["zb", "5"]}], "-", 
         RowBox[{"28", 
          SuperscriptBox["z", "4"], 
          SuperscriptBox["zb", "4"]}], "+", 
         RowBox[{"189", 
          SuperscriptBox["z", "3"], 
          SuperscriptBox["zb", "3"]}], "+", 
         RowBox[{"245", 
          SuperscriptBox["z", "2"], 
          SuperscriptBox["zb", "2"]}], "+", 
         RowBox[{"385", "z", " ", "zb"}], "+", "105"}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"z", " ", "zb"}], "]"}]}], 
      RowBox[{"4", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"z", " ", "zb"}]}], ")"}], "7"]}]]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.8557189126818132`*^9, 3.855718929719715*^9}, {
  3.8557191671340427`*^9, 3.85571918712396*^9}, {3.8557197884479523`*^9, 
  3.855720401737699*^9}, {3.855720435229926*^9, 3.855720449900771*^9}, {
  3.855720502279491*^9, 3.855720572974527*^9}, {3.856441378031893*^9, 
  3.856441378366899*^9}, {3.856441421578897*^9, 3.856441431268404*^9}},
 CellLabel->
  "In[440]:=",ExpressionUUID->"137958f3-556d-40f6-8d59-8711252980cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"corr", "[", 
   RowBox[{"4", ",", "4"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Sigma]", "4"], 
    RowBox[{
     RowBox[{"F0", "[", "4", "]"}], "[", 
     RowBox[{"z", ",", "zb"}], "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Sigma]", "3"], 
    RowBox[{
     RowBox[{"F1", "[", "4", "]"}], "[", 
     RowBox[{"z", ",", "zb"}], "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Sigma]", "2"], " ", 
    RowBox[{
     RowBox[{"F2", "[", "4", "]"}], "[", 
     RowBox[{"z", ",", "zb"}], "]"}]}], "+", 
   RowBox[{"\[Sigma]", " ", 
    RowBox[{
     RowBox[{"F3", "[", "4", "]"}], "[", 
     RowBox[{"z", ",", "zb"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"F4", "[", "4", "]"}], "[", 
    RowBox[{"z", ",", "zb"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.855720791036778*^9, 3.855720851943653*^9}},
 CellLabel->
  "In[445]:=",ExpressionUUID->"5aebb76a-745d-4305-94b7-c2c5f2e5bb6d"]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{931, 1023},
WindowMargins->{{59, Automatic}, {0, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 394, 11, 162, "Title",ExpressionUUID->"c38b7e43-3bb6-4b48-b50a-27ea3d92a330"],
Cell[977, 35, 166, 3, 54, "Subtitle",ExpressionUUID->"15a85262-c503-4fe6-9cf2-895af41e15cb"],
Cell[CellGroupData[{
Cell[1168, 42, 420, 10, 68, "Section",ExpressionUUID->"305b6ee7-315e-4167-8e9e-34db6836591f"],
Cell[CellGroupData[{
Cell[1613, 56, 160, 3, 55, "Subsection",ExpressionUUID->"ec4408b6-a595-4c44-ab7f-e70b1ca911ed"],
Cell[1776, 61, 4752, 160, 191, "Input",ExpressionUUID->"d090d090-ce5f-4f4f-b9e4-6a06a0cd5717"],
Cell[6531, 223, 687, 20, 30, "Input",ExpressionUUID->"da559696-3b0f-420c-a11f-b06c7df8a53e"]
}, Closed]],
Cell[CellGroupData[{
Cell[7255, 248, 159, 3, 39, "Subsection",ExpressionUUID->"3721654f-820b-4beb-ba90-9528986a4ce3"],
Cell[CellGroupData[{
Cell[7439, 255, 163, 3, 45, "Subsubsection",ExpressionUUID->"33b14334-d6f0-447d-af1e-77dc1657db68"],
Cell[7605, 260, 161, 3, 35, "Text",ExpressionUUID->"18a5f422-ded9-49d7-b189-7f3664af1482"],
Cell[7769, 265, 9424, 265, 428, "Input",ExpressionUUID->"eeb774e1-c603-4711-88d3-3aa7965bd264"],
Cell[17196, 532, 211, 4, 35, "Text",ExpressionUUID->"dc3efa9b-fc90-40c8-ae77-ed50999134a4"],
Cell[17410, 538, 696, 21, 30, "Input",ExpressionUUID->"e3884dd6-5b6d-4848-99d8-be79ff17ac8b"],
Cell[18109, 561, 154, 3, 35, "Text",ExpressionUUID->"9827652b-2338-4400-949c-30a9848966e2"],
Cell[18266, 566, 32900, 899, 1165, "Input",ExpressionUUID->"058d236a-c578-404b-aa1d-c482e94ebe67"]
}, Closed]],
Cell[CellGroupData[{
Cell[51203, 1470, 167, 3, 37, "Subsubsection",ExpressionUUID->"32441994-ee14-443f-87a0-2d370d531284"],
Cell[51373, 1475, 161, 3, 35, "Text",ExpressionUUID->"0e544d21-f4c1-4145-8032-37f58925982b"],
Cell[51537, 1480, 1146, 33, 115, "Input",ExpressionUUID->"e768c805-4130-444d-b6dc-84adedfccbb5"],
Cell[52686, 1515, 162, 3, 35, "Text",ExpressionUUID->"e5f9c91d-dd3d-41eb-bffb-7c3d5e772e12"],
Cell[52851, 1520, 649, 20, 30, "Input",ExpressionUUID->"d9deabb0-b07b-4318-8201-7e8ae1c76520"],
Cell[53503, 1542, 156, 3, 35, "Text",ExpressionUUID->"fa9148ea-1b67-4f76-a56c-27f2c7707c63"],
Cell[53662, 1547, 31816, 880, 1060, "Input",ExpressionUUID->"cc7f0bf3-734f-42d1-b276-bbdadd7cad21"],
Cell[85481, 2429, 179, 3, 35, "Text",ExpressionUUID->"97618f5c-61e2-4311-91c8-4c0ac5f7e9d2"],
Cell[85663, 2434, 1176, 32, 30, "Input",ExpressionUUID->"c5e4b7d4-2863-4eda-bdea-29aa07e39022"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[86888, 2472, 176, 3, 39, "Subsection",ExpressionUUID->"52856b2a-6f77-4c76-ab14-770228775b1e"],
Cell[87067, 2477, 153, 3, 35, "Text",ExpressionUUID->"5226529b-7650-4432-b613-895d06613f43"],
Cell[87223, 2482, 4453, 97, 102, "Input",ExpressionUUID->"28c2f3ec-0556-40ab-93c4-0b80ee41527c"],
Cell[91679, 2581, 234, 4, 35, "Text",ExpressionUUID->"9fe8fa27-d835-4e90-a0b9-0dbc93db89b8"],
Cell[CellGroupData[{
Cell[91938, 2589, 8507, 190, 288, "Input",ExpressionUUID->"83e69e24-81bd-46f4-974e-1970a081fa02"],
Cell[100448, 2781, 5901, 143, 107, "Output",ExpressionUUID->"20cbb545-5f65-421e-9457-c3393e1085b9"],
Cell[106352, 2926, 5901, 143, 107, "Output",ExpressionUUID->"9b47f303-1e1f-4445-a97e-2155c0691a9d"],
Cell[112256, 3071, 2867, 40, 34, "Output",ExpressionUUID->"239b54c4-213a-4354-a147-df9eb80e0f1b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[115172, 3117, 176, 3, 39, "Subsection",ExpressionUUID->"e11a00a3-cf4d-4cf2-a0b9-06a519716181"],
Cell[115351, 3122, 153, 3, 36, "Text",ExpressionUUID->"977feb1c-35bc-4b71-b6f6-4c20214ef8a8"],
Cell[115507, 3127, 4079, 121, 213, "Input",ExpressionUUID->"aed53b36-a6b5-4eab-9380-cd697d8c43cd"],
Cell[119589, 3250, 187, 3, 36, "Text",ExpressionUUID->"8a2d0308-a8a5-40dc-89a2-5595cb549e90"],
Cell[CellGroupData[{
Cell[119801, 3257, 4855, 135, 331, "Input",ExpressionUUID->"2784dc69-3b6b-4136-97f6-1197d5a56d95"],
Cell[124659, 3394, 7149, 232, 320, "Output",ExpressionUUID->"5f26e54f-91b7-49f1-957e-345a24196902"],
Cell[131811, 3628, 7149, 232, 320, "Output",ExpressionUUID->"01a33ab0-5967-4acb-b7ca-c198de0aeecb"],
Cell[138963, 3862, 426, 7, 34, "Output",ExpressionUUID->"4cb86dde-ee4d-4f33-bcd1-fb5ad67fdf57"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[139450, 3876, 453, 12, 68, "Section",ExpressionUUID->"de7ccaf1-1e9e-4211-a21d-d8c5093bca00"],
Cell[CellGroupData[{
Cell[139928, 3892, 160, 3, 55, "Subsection",ExpressionUUID->"8ec923ec-26e3-42f0-a8d0-cce0bee5b147"],
Cell[140091, 3897, 7548, 252, 210, "Input",ExpressionUUID->"162f0484-ee57-471f-9be4-60bfc7170e2b"],
Cell[147642, 4151, 785, 24, 30, "Input",ExpressionUUID->"9d584342-3f95-4a94-9949-869dae27d33e"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[148476, 4181, 504, 13, 68, "Section",ExpressionUUID->"b6079c34-a601-4df7-a554-4f2f146dbfaa"],
Cell[CellGroupData[{
Cell[149005, 4198, 160, 3, 55, "Subsection",ExpressionUUID->"4693d98d-3422-4a1e-a9fa-d510a4f8a257"],
Cell[149168, 4203, 13715, 446, 876, "Input",ExpressionUUID->"137958f3-556d-40f6-8d59-8711252980cc"],
Cell[162886, 4651, 941, 29, 33, "Input",ExpressionUUID->"5aebb76a-745d-4305-94b7-c2c5f2e5bb6d"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


